Geometric Landau Analysis and Symbol Bootstrap

We investigate how the positive geometry framework for loop integrands in $\mathcal{N}{=}4$ super Yang-Mills theory constrains the structure of the integrated answers. This is done in the context of a geometric expansion of Wilson loops with a Lagrangian insertion, called negative geometries, extending ideas previously used for scattering amplitudes related to the Amplituhedron. The procedure we adopt combines the knowledge of all maximal codimension boundaries of the geometry, which characterize all possible leading singularities of the integral, with a geometrically informed Landau analysis. The interplay between geometry and Landau analysis arises from associating Landau diagrams to geometric boundaries. The boundary structure of the geometry then determines which solutions to the Landau equations are spurious and which ones are physical, that is, which singularities are actually present in the integral. This method allows us to efficiently determine the symbol alphabet of the associated integral, and serves as a starting point for the symbol bootstrap. We successfully implement this procedure and compute the six-point two-loop and five-point three-loop ladder negative geometries at the symbol level. We also present the conjectural alphabet for ladder negative geometries at two loops for all multiplicities. These are finite integrals that serve as building blocks for the Wilson loop with Lagrangian insertion, and therefore provide insights into the function space of the latter.

==> anc/5pt-3L-ladder.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50382,       1336]
NotebookOptionsPosition[     47492,       1288]
NotebookOutlinePosition[     47918,       1305]
CellTagsIndexPosition[     47875,       1302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.961494232670209*^9, 3.961494238333436*^9}, 
   3.963549911488473*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"7ce8a74e-9543-4178-9ce0-5761327ddf03"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Load", " ", "data"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961406744477809*^9, 
  3.961406749166288*^9}},ExpressionUUID->"389094f5-bd62-4f51-a3bd-\
34f3f2b99119"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ladder3L13", ",", "Sy4def", ",", "UZdef", ",", "Sy4cycl", ",", "Ldef", 
     ",", "cyclalphabet"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<3L-ladder-data.txt\>\"", "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.934957827673232*^9, 3.9349578407417192`*^9}, {
  3.934957970405286*^9, 3.934958081125772*^9}, {3.9349582831560593`*^9, 
  3.934958286809518*^9}, {3.9349588780229483`*^9, 3.934958878771641*^9}, {
  3.934962953030242*^9, 3.934962961696794*^9}, {3.961405061842222*^9, 
  3.9614050644109077`*^9}, {3.961405311687868*^9, 3.961405341024949*^9}, {
  3.963549897332572*^9, 3.96354989759507*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a56b6545-ae88-4bb3-8e01-386f4475e54c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Definitions", " ", "of", " ", "5", "pt", " ", "alphabet"}], ",", 
   " ", 
   RowBox[{"W", "[", "i", "]"}], ",", 
   RowBox[{
    RowBox[{"for", " ", "i"}], "=", "1"}], ",", 
   RowBox[{
    RowBox[{
    "...", " ", "31", " ", "is", " ", "in", " ", "accord", " ", "with", " ", 
     "2", "L", " ", "alphabets", " ", "in", " ", "the", " ", "literature", 
     " ", 
     RowBox[{"1807.09812", ".", " ", "Starting"}], " ", "from", " ", "i"}], 
    "=", "32"}], ",", "...", ",", "56", ",", " ", 
   RowBox[{
   "we", " ", "define", " ", "the", " ", "3", "L", " ", "pentagon", " ", 
    "letters", " ", "in", " ", 
    RowBox[{"(", "4.26", ")"}], " ", "and", " ", 
    RowBox[{"(", "4.27", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9614944199816732`*^9, 3.961494457531209*^9}, {
  3.961494499996039*^9, 
  3.9614945167733707`*^9}},ExpressionUUID->"9891d218-f683-4620-81f6-\
54afddbd78aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphabet", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "s12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "s23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "s34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "s45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", "s15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"s12", "-", "s45"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "s15"}], "+", "s23"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "s12"}], "+", "s34"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "s23"}], "+", "s45"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"s15", "-", "s34"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"s12", "+", "s23", "-", "s45"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "s15"}], "+", "s23", "+", "s34"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "s12"}], "+", "s34", "+", "s45"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"s15", "-", "s23", "+", "s45"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"s12", "+", "s15", "-", "s34"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       SuperscriptBox[
        RowBox[{"d", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       SuperscriptBox[
        RowBox[{"d", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       SuperscriptBox[
        RowBox[{"d", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       SuperscriptBox[
        RowBox[{"d", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       SuperscriptBox[
        RowBox[{"d", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s23", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s34"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s34"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s45"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s45"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "+", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s23"}], "+", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s23", " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s45"}], "+", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "+", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "+", 
         RowBox[{"d", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "-", 
         RowBox[{"s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "-", 
         RowBox[{"s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "2"]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s12", "2"]}], " ", "s15", " ", "s23"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s12", "2"]}], " ", "s15", " ", "s23"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "55", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s12", "2"]}], " ", "s15", " ", "s23"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "4"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s12", "2"]}], " ", "s15", " ", "s23"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"s12", " ", "s23", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "4"}], "]"}], "2"]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"W", "[", "56", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "-", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{"s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "+", 
         RowBox[{"tr5", " ", 
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "2"]}]], "]"}]}]}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9614942537198763`*^9, 3.961494255041009*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"85792e8e-1061-41c2-b0af-96169ebc207d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"square", " ", "roots"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.961494404903576*^9, 3.961494406774158*^9}, {
  3.9614944636299543`*^9, 
  3.96149446426619*^9}},ExpressionUUID->"4d8d388d-2bff-48ba-ac5a-\
dc78a7b3dd64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqrt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s15", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", "s15", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s23", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23", " ", "s34", " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s15", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s15", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", "s15", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s23", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s34", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s23", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s15", "2"], " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"2", " ", "s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s34", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s15", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s15", "2"], " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"2", " ", "s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s34", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s15", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", "s15", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s23", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "s34", " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s15", "2"], " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"2", " ", "s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s34", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"tr5", "\[Rule]", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s15", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", "s15", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s23", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s34"}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", 
          SuperscriptBox["s15", "2"], " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s23", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s15", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "s34", " ", "s45"}], "+", 
         RowBox[{"2", " ", "s15", " ", "s23", " ", "s34", " ", "s45"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["s34", "2"], " ", "s45"}], "+", 
         RowBox[{
          SuperscriptBox["s15", "2"], " ", 
          SuperscriptBox["s45", "2"]}], "-", 
         RowBox[{"2", " ", "s15", " ", "s34", " ", 
          SuperscriptBox["s45", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s34", "2"], " ", 
          SuperscriptBox["s45", "2"]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Code",\
 "Input",
 CellChangeTimes->{{3.961494291125024*^9, 3.9614942954365377`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"87da64ba-7b7e-460b-b11d-0e34f7f60af1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "leading", " ", "singularities", " ", "for", " ", "the", " ", "ladder"}], 
   ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\\", "Omega_"}], 
     RowBox[{"{", 
      RowBox[{"5", ",", "13"}], "}"}]}], "=", 
    RowBox[{
     RowBox[{"r", "[", "0", "]"}], "-", 
     RowBox[{
      RowBox[{"r", "[", "2", "]"}], " ", "and", " ", "its", " ", "cyclic", 
      " ", "terms", " ", "in", " ", 
      RowBox[{"(", "5.12", ")"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.961494467930217*^9, 3.961494474348701*^9}, {
  3.961494545108221*^9, 
  3.96149456843898*^9}},ExpressionUUID->"28187557-d020-480a-ba4e-\
1410e41639f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rDefs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], " ", "s15"}], "-", 
         RowBox[{"s12", " ", "s23"}], "-", 
         RowBox[{"s23", " ", "s34"}], "-", 
         RowBox[{"s15", " ", "s45"}], "-", 
         RowBox[{"s34", " ", "s45"}], "-", "tr5"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "s15"}], "-", 
           RowBox[{"s12", " ", "s23"}], "+", 
           RowBox[{"s23", " ", "s34"}], "-", 
           RowBox[{"s15", " ", "s45"}], "+", 
           RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "-", "s15", "+", "s34"}], ")"}]}]]}]}], ",", 
     
     RowBox[{
      RowBox[{"r", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s45", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s12"}], " ", "s15"}], "+", 
           RowBox[{"s12", " ", "s23"}], "-", 
           RowBox[{"s23", " ", "s34"}], "+", 
           RowBox[{"s15", " ", "s45"}], "+", 
           RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "-", "s23", "+", "s45"}], ")"}]}]]}]}], ",", 
     
     RowBox[{
      RowBox[{"r", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "s15"}], "-", 
           RowBox[{"s12", " ", "s23"}], "+", 
           RowBox[{"s23", " ", "s34"}], "+", 
           RowBox[{"s15", " ", "s45"}], "-", 
           RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "s15"}], "+", 
           RowBox[{"s12", " ", "s23"}], "-", 
           RowBox[{"s23", " ", "s34"}], "-", 
           RowBox[{"s15", " ", "s45"}], "+", 
           RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}]]}]}]}], "}"}]}], 
  ";"}]], "Code", "Input",
 CellChangeTimes->{{3.961494315451606*^9, 3.9614943177732077`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"53eefee2-214f-4116-9c63-714dba4d6a7c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Run", " ", "through", " ", "the", " ", "following"}], ",", " ", 
   RowBox[{
    RowBox[{"take", " ", "~", " ", "5"}], " ", "min"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.96140676291145*^9, 
  3.9614067878742723`*^9}},ExpressionUUID->"11bb1955-d936-41c0-afbe-\
c262ccf99d17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ladder3L13symbol", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"List", "@@", "ladder3L13"}], "/.", 
      RowBox[{"Dispatch", "@", "UZdef"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ladder3L13symbol", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"List", "@@", "ladder3L13symbol"}], "/.", 
      RowBox[{"Dispatch", "@", "Sy4def"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ladder3L13symbol", "=", 
   RowBox[{"ladder3L13symbol", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"SB", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], 
      RowBox[{"SB", "[", 
       RowBox[{"e_", ",", "f_"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"SB", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.934958188715351*^9, 3.934958213016884*^9}, {
   3.934958636984406*^9, 3.934958653588768*^9}, 3.9349588998331213`*^9, {
   3.93495894257952*^9, 3.9349589852831383`*^9}, {3.934962979412191*^9, 
   3.9349629907289333`*^9}, {3.961405471608117*^9, 3.961405479927134*^9}, 
   3.9614057277699423`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"0a72d744-7350-419c-bf82-397c162c53f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ladder3Lsymbol", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "0", "]"}], "-", 
       RowBox[{"r", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], "}"}]}], 
       "}"}]}], "]"}], ".", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ladder3L13symbol", "/.", 
           RowBox[{"Dispatch", "@", "Ldef"}]}], "/.", 
          RowBox[{"Dispatch", "@", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"cyclalphabet", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"cyclalphabet", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"SB", "[", 
            RowBox[{"a___", ",", 
             RowBox[{"b_", "-", "c_"}]}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"SB", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "-", 
            RowBox[{"SB", "[", 
             RowBox[{"a", ",", "c"}], "]"}]}]}], "}"}]}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SB", "[", 
           RowBox[{"a___", ",", 
            RowBox[{"b_", "+", "c_"}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"SB", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "+", 
           RowBox[{"SB", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "5"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9349646384904013`*^9, 3.934964655359619*^9}, {
   3.934964700596981*^9, 3.9349647432789717`*^9}, 3.961405732283043*^9, {
   3.961406210071452*^9, 3.961406230081118*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"fc438b52-9082-4ae8-a88f-fa182dfa1d08"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Result", " ", "has", " ", "5", " ", "cyclic", " ", "permutations"}], 
   ","}], "*)"}]], "Input",
 CellChangeTimes->{{3.961406793435046*^9, 
  3.961406855656413*^9}},ExpressionUUID->"db5231ef-4730-4394-af3f-\
64c803855dd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ladder3Lsymbol", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.961406164483439*^9, 3.9614061767805233`*^9}, {
  3.961406445608251*^9, 3.961406479691839*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"043e2e85-fec2-4fb2-b0f7-ab62f362bca4"],

Cell[BoxData[
 RowBox[{"{", "5", "}"}]], "Output",
 CellChangeTimes->{
  3.961406166261228*^9, {3.9614064458924417`*^9, 3.9614064799403257`*^9}, 
   3.9635501103535137`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4f7bb926-b693-4530-b175-22b89d8273cf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Focus", " ", "on", " ", "the", " ", "1", "st", " ", "permuatation"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.96140685748785*^9, 
  3.9614068836593637`*^9}},ExpressionUUID->"af5a0de1-6291-456f-ac14-\
fe97a1758ffb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Leading", " ", "sinugularity"}], "*)"}]], "Input",
 CellChangeTimes->{{3.961406885455922*^9, 3.961406898527383*^9}, {
  3.961407006782522*^9, 
  3.961407010753495*^9}},ExpressionUUID->"30b9b292-de46-4210-b382-\
2fa8ec9878c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ladder3Lsymbol", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ladder3Lsymbol", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", "rDefs", 
  RowBox[{"(*", 
   RowBox[{"/.", "sqrt"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"tr5", " ", "can", " ", "be", " ", "further", " ", "replaced"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e"}], " ", "uncomment"}], " ", "/.", "sqrt"}]}], " ",
    "*)"}]}]}], "Input",
 CellChangeTimes->{{3.961406483204062*^9, 3.961406487000432*^9}, {
   3.961406610129388*^9, 3.9614067176165648`*^9}, 3.963549982828717*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"f96033fb-aea2-417d-89d8-013955259995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "0", "]"}], "-", 
  RowBox[{"r", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{{3.961406485143854*^9, 3.9614064872079983`*^9}, {
   3.9614066292277813`*^9, 3.9614066551956787`*^9}, 3.961406719493864*^9, 
   3.96355288159657*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"451b91cd-44b9-422a-9677-85b36150ced4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"s34", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s12", " ", "s15"}], "-", 
      RowBox[{"s12", " ", "s23"}], "+", 
      RowBox[{"s23", " ", "s34"}], "-", 
      RowBox[{"s15", " ", "s45"}], "+", 
      RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "s12"}], "-", "s15", "+", "s34"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.961406485143854*^9, 3.9614064872079983`*^9}, {
   3.9614066292277813`*^9, 3.9614066551956787`*^9}, 3.961406719493864*^9, 
   3.963552881599998*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"807d088c-8a4d-4d6b-99a0-a81eea8d2415"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Accompanying", " ", 
   RowBox[{
    RowBox[{"symbol", " ", "~", " ", "10"}], "^", "6"}], " ", "terms"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.961406905562546*^9, 3.961406936684902*^9}, {
  3.9614070542423143`*^9, 
  3.961407080166019*^9}},ExpressionUUID->"0db1d5e1-c9b3-41ef-9471-\
84ad70263ebb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ladder3Lsymbol", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.961406468036076*^9, 3.9614064681386642`*^9}, {
  3.9614069225960484`*^9, 3.961406922686761*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ebab37c9-540b-46a5-b2d9-369e67d71dc7"],

Cell[BoxData[
 RowBox[{"{", "1169720", "}"}]], "Output",
 CellChangeTimes->{{3.9614064686472197`*^9, 3.961406488574993*^9}, 
   3.9614069230064507`*^9, 3.963552886723428*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"591fcc07-37fd-4ebb-b410-5c94e022a7bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ladder3Lsymbol", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"see", " ", "the", " ", "alphabet", " ", 
    RowBox[{"W", "[", "i", "]"}], " ", "below"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.961406930121916*^9, 3.961406992927491*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"700a2ded-9c55-44b8-a278-bd408a1422b4"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"W", "[", "1", "]"}], ",", 
    RowBox[{"W", "[", "1", "]"}], ",", 
    RowBox[{"W", "[", "1", "]"}], ",", 
    RowBox[{"W", "[", "2", "]"}], ",", 
    RowBox[{"W", "[", "3", "]"}], ",", 
    RowBox[{"W", "[", "1", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.961406932229203*^9, 3.963552890091239*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"910ca8ca-bff7-4487-80be-a06891c85192"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"alphabet", 
  RowBox[{"(*", 
   RowBox[{"/.", "sqrt"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.961406958153288*^9, 3.961406984088045*^9}, {
  3.9635529496777143`*^9, 3.963552959869927*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"570aa3ce-f6e4-4cdf-9ec6-0bbe9472deeb"]
},
WindowSize->{1174, 667},
WindowMargins->{{Automatic, 238}, {Automatic, 45}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"07379ffd-d38c-4c0a-a0c0-4490d835e7d2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 294, 6, 37, "Input",ExpressionUUID->"7ce8a74e-9543-4178-9ce0-5761327ddf03"],
Cell[855, 28, 211, 5, 37, "Input",ExpressionUUID->"389094f5-bd62-4f51-a3bd-34f3f2b99119"],
Cell[1069, 35, 752, 15, 37, "Input",ExpressionUUID->"a56b6545-ae88-4bb3-8e01-386f4475e54c"],
Cell[1824, 52, 946, 23, 90, "Input",ExpressionUUID->"9891d218-f683-4620-81f6-54afddbd78aa"],
Cell[2773, 77, 23793, 639, 94, "Code",ExpressionUUID->"85792e8e-1061-41c2-b0af-96169ebc207d"],
Cell[26569, 718, 269, 6, 37, "Input",ExpressionUUID->"4d8d388d-2bff-48ba-ac5a-dc78a7b3dd64"],
Cell[26841, 726, 7420, 176, 61, "Code",ExpressionUUID->"87da64ba-7b7e-460b-b11d-0e34f7f60af1"],
Cell[34264, 904, 687, 20, 37, "Input",ExpressionUUID->"28187557-d020-480a-ba4e-1410e41639f4"],
Cell[34954, 926, 2942, 84, 80, "Code",ExpressionUUID->"53eefee2-214f-4116-9c63-714dba4d6a7c"],
Cell[37899, 1012, 337, 8, 37, "Input",ExpressionUUID->"11bb1955-d936-41c0-afbe-c262ccf99d17"],
Cell[38239, 1022, 1348, 34, 90, "Input",ExpressionUUID->"0a72d744-7350-419c-bf82-397c162c53f8"],
Cell[39590, 1058, 2021, 54, 116, "Input",ExpressionUUID->"fc438b52-9082-4ae8-a88f-fa182dfa1d08"],
Cell[41614, 1114, 285, 8, 37, "Input",ExpressionUUID->"db5231ef-4730-4394-af3f-64c803855dd9"],
Cell[CellGroupData[{
Cell[41924, 1126, 268, 4, 37, "Input",ExpressionUUID->"043e2e85-fec2-4fb2-b0f7-ab62f362bca4"],
Cell[42195, 1132, 252, 5, 42, "Output",ExpressionUUID->"4f7bb926-b693-4530-b175-22b89d8273cf"]
}, Open  ]],
Cell[42462, 1140, 266, 7, 37, "Input",ExpressionUUID->"af5a0de1-6291-456f-ac14-fe97a1758ffb"],
Cell[42731, 1149, 271, 6, 37, "Input",ExpressionUUID->"30b9b292-de46-4210-b382-2fa8ec9878c4"],
Cell[CellGroupData[{
Cell[43027, 1159, 784, 20, 64, "Input",ExpressionUUID->"f96033fb-aea2-417d-89d8-013955259995"],
Cell[43814, 1181, 354, 7, 42, "Output",ExpressionUUID->"451b91cd-44b9-422a-9677-85b36150ced4"],
Cell[44171, 1190, 1015, 28, 62, "Output",ExpressionUUID->"807d088c-8a4d-4d6b-99a0-a81eea8d2415"]
}, Open  ]],
Cell[45201, 1221, 349, 9, 37, "Input",ExpressionUUID->"0db1d5e1-c9b3-41ef-9471-84ad70263ebb"],
Cell[CellGroupData[{
Cell[45575, 1234, 347, 7, 37, "Input",ExpressionUUID->"ebab37c9-540b-46a5-b2d9-369e67d71dc7"],
Cell[45925, 1243, 253, 4, 42, "Output",ExpressionUUID->"591fcc07-37fd-4ebb-b410-5c94e022a7bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46215, 1252, 468, 11, 37, "Input",ExpressionUUID->"700a2ded-9c55-44b8-a278-bd408a1422b4"],
Cell[46686, 1265, 487, 12, 59, "Output",ExpressionUUID->"910ca8ca-bff7-4487-80be-a06891c85192"]
}, Open  ]],
Cell[47188, 1280, 300, 6, 37, "Input",ExpressionUUID->"570aa3ce-f6e4-4cdf-9ec6-0bbe9472deeb"]
}
]
*)



==> anc/6pt-2L-ladder.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    556298,      12262]
NotebookOptionsPosition[    555514,      12243]
NotebookOutlinePosition[    555938,      12260]
CellTagsIndexPosition[    555895,      12257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Defintions", " ", "of", " ", "the", " ", "6"}], "-", 
     RowBox[{"point", " ", "2"}], "-", 
     RowBox[{
     "loop", " ", "letters", " ", "in", " ", "Mandelstam", " ", 
      "variables"}]}], ",", " ", 
    RowBox[{
    "following", " ", "the", " ", "convention", " ", "in", " ", 
     "2501.01847"}], ","}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"LettersDef", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"4", ",", "5"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "6"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"6", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "7", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "8", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3", ",", "4"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "9", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "16", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "17", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "18", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "19", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "20", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "21", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"6", ",", "1"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "22", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "23", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "24", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "25", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "26", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "27", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"6", ",", "1"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "28", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "29", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "30", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "31", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "32", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"6", ",", "1"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "33", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"6", ",", "1"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "46", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "47", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "48", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"6", ",", "1"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "49", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "50", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "51", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "58", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "60", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "66", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "68", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "81", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "87", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "88", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "89", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "90", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "91", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "92", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "93", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], "2"]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "102", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "104", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "157", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "1", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"r", "[", "1", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "158", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "2", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"r", "[", "2", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "159", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "1", "]"}]}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"r", "[", "1", "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "160", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "2", "]"}]}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"r", "[", "2", "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "161", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "1", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "1", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "162", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "2", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "2", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "163", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "1", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "1", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "164", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "2", "]"}]}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "2", "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "165", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "1", "]"}]}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "1", "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "166", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "2", "]"}]}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"r", "[", "2", "]"}], "-", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "182", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "183", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "184", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "185", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "186", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "187", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "188", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "189", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "190", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "194", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "195", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "196", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "204", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "206", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "207", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "208", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "209", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "210", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "211", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "218", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"eps", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eps", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "219", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"eps", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eps", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "220", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"eps", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "244", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}]], "]"}]}], ",", 
      RowBox[{
       RowBox[{"W", "[", "246", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eps", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"5", ",", "6", ",", "1", ",", "3"}], "]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"s", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ")"}]}]}]], "]"}]}],
       ",", 
      RowBox[{
       RowBox[{"W", "[", "275", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"eps", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], " ", 
            RowBox[{"r", "[", "1", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"eps", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"r", "[", "1", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "276", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"eps", "[", 
              RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], " ", 
            RowBox[{"r", "[", "2", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"eps", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
            RowBox[{"r", "[", "2", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "277", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"eps", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], " ", 
            RowBox[{"r", "[", "1", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"eps", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
            RowBox[{"r", "[", "1", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}], "]"}]}], 
      ",", 
      RowBox[{
       RowBox[{"W", "[", "278", "]"}], "\[Rule]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"eps", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}]}], " ", 
            RowBox[{"r", "[", "2", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"eps", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], " ", 
            RowBox[{"r", "[", "2", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"6", ",", "1"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "]"}]}]}],
      "}"}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.961483820104134*^9, 3.961483827150937*^9}, {
  3.96148386968609*^9, 3.961483870419479*^9}, {3.9614861537813177`*^9, 
  3.961486171078782*^9}, {3.9614878370936613`*^9, 3.9614878828834743`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"b1294986-d027-433e-b2a0-b98105ec8dc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Defintions", " ", "of", " ", "roots"}], ",", " ", 
    RowBox[{"r", "[", "1", "]"}], ",", 
    RowBox[{
     RowBox[{"r", "[", "2", "]"}], " ", "and", " ", 
     RowBox[{"eps", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ",", " ", 
    RowBox[{"in", " ", "Mandelstam", " ", "variables"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"SqrtDef", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "1", "]"}], "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"r", "[", "2", "]"}], "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"s", "[", 
           RowBox[{"4", ",", "5"}], "]"}], " ", 
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "2"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "3"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], "->", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"6", ",", "1"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"5", ",", "6"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"s", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "^", "2"}]}]}], 
         ")"}]}]}]}], "}"}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.9614861929060793`*^9, 
  3.961486201336863*^9}},ExpressionUUID->"82316e72-fa7f-4679-82ec-\
6fe9437c7e15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Definitions", " ", "of", " ", "Mandelstam", " ", "variables", " ", "and",
      " ", 
     RowBox[{"eps", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "in", " ", 
     "momentum", " ", "twistors"}], ";", " ", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], ":=", 
     RowBox[{"<", "abcd", ">"}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"VarInMomTwistors", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"6", ",", "1", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "5"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "6"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"6", ",", "1", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "1"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"6", ",", "1", ",", "3", ",", "4"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"6", ",", "1", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}], "->", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "5", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"4", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
            RowBox[{"br", "[", 
             RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}], 
         ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "2"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "3"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}], ")"}]}]}]}], 
     "}"}]}], ";"}]}]], "Code",ExpressionUUID->"0d9f98b9-f758-4ce8-9697-\
13625680fd23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result13", "=", 
   RowBox[{
   "Uncompress", "@", 
    "\"\<1:eJzE3U3PZlmVp3fuJyIyk1nQRVeaLhIHXwAcETPEqIQ8Nm1LkJAM2pJRIrXdA+\
yP026X++UjREK+DSJziCAhZ5iP0Uq15E5w5VMTfNUp1l5n/9d1aoBq60ntX5z7vs9ee6/99s3/+d/\
8y5/+9z/40pd+/vBLX/rS//Cv/4+f//Tu7/+fnz/6+//5n372v/4vP//Zn/7+/376xR9//sUf/se//\
enti///i//5wc+++N+/VL5D+ZUvyoP1P/6iHKrrafjf+sqRF6rrcfjf+jj4b2VdR7+BZP3Tn8XTjX/\
r06PPNfhvZf27nwXficPf4WD9nfe5qmv3fWb9LD8Yrv/1jc+C5Wf/+N/6D8XX/v5//uW/+t9/9m/+\
t3/1r+//9a1X8/Aj4X9fsp+n2YO3zHjagx/EP8U+DLIPr2EfXcO+Eqxrp7VhXa8vfRxf/LfRj+\
Pr17DPgnU9v+aH9NNr2Lev+cJ+ec3TvncN++E1H/J/\
vob9bIndjrIcg9zWv9sk2wjuOx8yWSm4k5WCO9lGcE9+tzvB/\
XCIHKpLCu5kpeBOtjPgreqSgjtZKbiTlYI72bXgHmffv+\
ZDloI7WSm4kz0I7ltZhldRvg3XvxMeWNdOk866drIrrwWfkXU9CNb1KFhXOvPH+\
g8yVNH6n298Fl9G+Rasa+f7Zl077Q7rSn/frD+\
dnWX9jY7HzuvLyYLbEvvFfxVlk3WtjXTij7DTWKWnnKr6D6ZZjB9X+p1h/dIsAdlGrznJvrjmad+\
55mkbY4Qk+8E1H3JjjJBk1zJx2+zrKN+cD5lssi4p6JDd6TGxrnTQYf0HSait1p/\
1H0QX41ckBR2yjQxRkl0LOvHf+VrQiT/\
tWusff1opVfN1lBttWJI9aHcmPmSya8np7ewf2UYrlWQbrVSSXZs/jf+k3t+\
oi0vSbsG67pxvgaw090d2be5v+8snezD3t9XPmF6jyPrXJuvi35Y0WUdWag/JrnWf4k+\
7lirY7seQlXptZBu9tuSHLKUKyEqxjmxjFjP5tI2ucfJppclTsms98vgv+\
bONup6hfAvWtdaP2f4WyEqLichKK4XJpmewWH+\
6H8P6pX4MWakfQ3ZtgBVnpYVCZKUpD7LSlAfZxpRH8kOW1jyTbax5Tn7Ia/2Y+E+qMcGT/JDX+\
jFxVsoskl2bV9r+\
SX0H5ds17FrvKM42sjxJttEpS7JS1pjsWroizjbSFUlWirdkpdkeslLgIysFPrLSygayjZH0Dvs9lK\
VQQFYKBWSlUEBW2nVDVgoFZBsjviQrpZDJSilkslIoICulkMk2UshJVkohk5VWV5BtDL2SbGMMtDP0\
eg9lae6XrDT3S1ZK1ZKVco5kpblTstLcKVkp8JGVAh9Zae6UrBT4yEpzp2SlwEdWmjslK82dkpXmTs\
lK8fZ9lKXAR3Yt8MXZxtAryUprN8lKiyjJSvGWrBRvyUrxlqwUb8lKRx+\
QlQaaZKV4S1aKt2SleEtWirdkG/H2tQZ7eCQj/+6zjYFmkl2Lt3G2Mb5Nso0Ma5L9wTUfcmMeKMn+\
av1pO23y4Zmm/\
O9Ltn3oW8XeXfO0Q1m4im3MzSfZoSxcxXZOX6vq6hzVU9U1dPpaxQ4lJSu2c7RqVdfQ6WsVO7SosmI\
biyqT7NAyw4odOlq1Yoc65RU7tPCuYoeSYIcnh7M834PaOEk8yUpjgXNHZ8fZb13DDq2vr9i1sUCcf\
esatpEWSn63jZFP8mkboSD5tB9f87SNcV6S/eSaD/kP60+\
7M857hPLtGrYxqt35kMlKYZ6sFObJ7gwvWdfaAXzbbwXZtdi93fSQlfJ4ZBt5vOTTSrGbrDRoJSsNW\
sk2Bq3Jn1QjdifZtdgd/5DXYnf8Q27E7uTTSkN0smtD9C9q2eoyLJybbrAHPZWf/fFP65vOq/\
p3N7VX9Tc2tSc/\
tqG9BhXbCGVJdmjbWcUOnWxbsUMbsSq20bjvsNIB4xW7NkKKs0PHwlZsYzVgkj0YXmw1vqx/\
6Ez8ipVawXPHisefdmj9XcUObfSq2MY4IslKbT7ZxvAlyV4UaqQc4LlD1LfZw3NKfbYRWHdGTWR3kn\
ELB3pOjDfJSsm4cydfxp9WyhNtnAWZZIf2M1WsNJEmHcpYsdJEGlkpPXXuCMr40w5dCUL2Ocq3a1gp\
mpFtDBOT7MFE2tZ4jfVLgZWsNO9DdmibVsU2holJVlo1SFZaNUh26KrYih06JbBipekmskMblypW2r\
j0w6O/+6y0eIJsY6Nwkm2MsZKstIOIrDQ7TbaxsizJrvXDt5/2R0d/99lGSj/\
JSu8tWWltM9nGBv8k21hknGQbnZok2+\
hd7LBvoSwFPrLS5gCy0gtEVoq3ZKX3lqy0Y5esFObJNvJeO+yLo7/7rPTekpU2+\
JOVNviTlRYGk5W652Sl5oKs1D1/5+jv86N5smthfvtDJit1z8lK3XOyUu+\
CrNRckJXyyWSlfDJZadkRWWnZEdmhY78qVpqWJruWPb9f9J18gYaO/arYoWO/\
KlbaVkpWStqTlZL2ZKWk/S+P/u6zUu6CrNS7ICslEchKowKy0mierDQqICslETZOwU+\
y0ntLVnpvyUrvLVnpvSUrvbdkpfeWrPTebpymnWSl0fy5Y63jrHSiz7nTtONPK816kV1rLuKs9N5+\
cPR3n5WS9mSlpD1ZqbkgK723ZKUwT1ZK2pOVwvyHR3/\
3WSnMk5XeW7JSP5mslMYmK6WxyUppbLJSGpuslMYmK6WxyUq7q8hKaWyyUhqbrJTGJisNq8lKi9LIN\
tawJr9bKWlPVkra//ro7z4rDUbISp0astJghKw0GCErDUbISoMRstJg5BOUpVEBWSn5R1Z6gchKyT+\
y0ntLVkr+kZWSf2Sl5N/vjv7us9JkG1lpso2slEQgKwU+stKogKwU+MgO7Wx7hPLhP8tnh+\
JtxQ69txU7tHS2Yod2yFTs0M62ih0K8xU7dJUeWTYft2vYu3W2k0So2KHeRcUO9S4qtpFESH7InePV\
qroap8AkP7mh8VTFrvXL2kusK3boeqSKHZpTqtihKxYqdujovIpdm8qKP+\
3QFQsVK8Vuso0RRvJDHlq1X7FDNztU7NDReRU7dHRexQ5Nd5A9/\
Gf47FC2tmKHpjsqtpE23flJsTyUNq3YoVsQK1YK8ywPLS+o2KHDWyt2aJ6/\
YocyehU7dAtixQ7dglixQyegH7bB/\
O99VkpIkB066KBik3U1riNMslJYISsN48hKwziyQ2v0KlYKomSlIEp26AT0ipWiGVlpPEV2bTz1+\
W5YOXdTXpw9iGbR+h8H61q7Fe/+\
B5F8hMakVpJdG5bE2aGl5RU7dDFTxTZWPSfZRkd9h5VuxavYtR5znG0sNEiyj4J1NdJOyUfYvWGvqn\
/ontGKlVrUczfsxZ926HrTih263rRiG+OPJCvFj3M37MW/\
24vCVmOhWpIdupOI7FdRlsIW2UfXsDtLQFjX0K3ZFSuND8g28ktJtnE1TpId2hVZsY2MS5JtpD522H\
OXe8bZtfHBdn7p8HLPYC/33IWf959m8rGkOeNzF37Gn3atcx1/2qF7ySp26F6yih26l6xih+\
4lq9hG5zrJDm3SrtihTdoV+9lGXc9QvgXrWotF298C2bVlTdvfAtm1Tn+cTUde1n8QeaP1NwYayY+\
tsdY8yUqLvslK8+dkpWwdWSlbR7aRrUt+yFL3iaw0diXbWC2QZNdyk/EPWeq1kZVWC5BtrL7e+W6/\
h/LtGrYxUk+\
yjbVvSbbRO0qyjS3DSVaalCPbGMAnWWmZA1lpmQNZaXaMbGN1XpKVcsVkpblAso14m2Qbs2M7a83P3\
WceZ9fG53FW2nZ07j7zOCsd43DuPvP40w6dBVmx0qkv0n3mFbvWhYuz0qkv0n3mFSud+\
iLdZ16x0s7xc/eZb7Pn7jPf/pDP3WceZ6XTPM7dZx7/bqVtvufuM48/rRTmz91nvv0hn7vPPM5K7+\
25+8zjrBRvz91nHmeleHvuPvP400rxduM+8yTbSHUmWWl8e+5i8e1fsnSxeMUOHaZasUOniFesNKw+\
d2VvnJW65+eu7N3+SZ27sjfOSoHv3JW98ae96AUaOkWcrHRlb8VK7+\
25K3vjTzt0injFSsdGkpVWQpOVJlLJShOpZIeuIqtY6ZgTstIxJ2SliVSyQ1eRVax0RJl0w3fFSmH+\
3A3f8e9WWuVOVjqbU7rPvGIbyb+dD5mslPw7d416/\
LuVxkDnrlHffoHISn0pslJfiqzUlyIr9aXISn0psmt9qe2j88lKfSmyUl+\
KrNSXIiv1pchKnRqyUqeGrLTyj3fVSxlWstKMJlmpU0NW6tSQlWY0yUqJXbLSjCZZaUaT1zFLGVaya\
2OgOCu9t2SlDCtZaWpRur29Yi96gaSZEek+\
84pdi7dxVpoZke4zr1hpJYJ0n3nFSisRzt1nvs2eu898+0M+d595nJU6rOfuM49/t1I/+\
dx95vGnlcL8ufvMt9lz95nHWWmu4Nx95tu/5HP3mcdZaaB57j7z+NNKgW/hPvPWqT+H9wv9Wfmu8W+\
t6lo7G7B928PhXUX879d+\
EEn2bp3tJCordujKpIptdMCSbKMDlvxuOwf4VnV1Lgup6mpcFpL8FobO6KrYp8G6nl/z+\
x0676ti16Z641/\
Y0ORnxQ6d5FmxQxdXVezQmVAVO3QmFFn2h27XsFJwJysFd7LJuoYOiK7YofsQK1Zq38lK7TtZqX0nO\
7RQuGKH7kOsWCmskB26D7FipWhGtnNSM+s6vOQwVNdB3Nka7h/eXDhY/9BtJWS/fPQV+\
OzQEY4V2xiLJ9lvLrH3r2qSfXoN25jWS7JDRyZX7LvXfMhDZylW7NCy1YodOkuxYn+\
1UdfhZZuhutbGWNsfx+FVlgiBf9wIgax/bQC0/eMi28jRJdndWzWr+tfydvHHWhtgxb/\
ExhHySVZqD6ULHyu2sfQsyQ7dvEj2r1G+OU9Ldui874r95jVsYwY+yUpdY7JDO7oqdq2PGv+Qh+\
7XqNih+zUqtnG/RpKVQgHZoT1OZL+JcmNWO8lK07hk11qp+NNKMwJkh24zrNhG+\
nbnBTp3uWqcbQwddz5kso3VjElWWntDdq2Vun/a5He7s/\
ZGuq22Yhvrt5Of3NAluRXb6IUmWWnq9dzdvPGnlaZez12SG2eHbiiv2LVeaJxtJCSSH7I09Xp4Se78\
h/wc5ds1rNRTISv1VMge9FS2ssGsv5FbTz7W0JmLFTt0TlDFNnLfSXbo+\
tSKlcZrZKU1q2SH7jGt2MbmmSQ7dJZMxTaWyu6wG6fsJ9m10en2d7txuH+SlXJoZKUcGlkpApGVZl/\
JSvMaZIdOqqvYoetTK1ZazHvu4ob4T2ropLqKldYQk5XiLdnGiHKHfRdlKQKRlSIQWSkCkZVmcchKo\
wKy0iL8jdPMkqzUcyQrvbdkpfeWrPTekpV6jmSlniNZqedIVuo5kpV6jmSlniNZqedIVuo5kpV6jmS\
lniPZtZ7jo+4v+XCHGMv5F6hik3WtdRkedH8nFbvWZWj/Tip2rcsQf9qDRbSt6ZSq/\
qHplIo96AlFH2uoy1OxQ7dJVOzQOoiKHVoHUbFDs0QVO7QIuGKHZokqdqgTULFDCxIqdmhBwuHWbv7\
38z8pssm6pE4AWakTQFbqBJA96gQkv8TGlv3kY6U7Aaxf6gSQlToBZKVOAFmpE0BW6gSQlToBZKVOA\
FmpE0BW6gSQXesE3DfuO9/tA5Rv17B3/5ht7YGv6t89Zqaqf+iYmYpt3DCQZN+\
6hh06iqRi15La8acd2vhYsZ84T/sQ5bV2J84etDsToYxsOo/G+\
oe2GVXs0H6fih2a2qvYoWXJFSv1NckOLUCoWKmvSXZoWXLFfnwNO7TrvGKH5tgqdujgYLKPUL5dw0o\
Rjmxn02xVlxTNyDZuH0p+YY2ETZJt9OmTH7KUJyIr5YnISrGbrBS7yUqxm6wUu8muxe54c7E2Xos/\
7dAW4YqVknFkO6czsy4u+bkF6zoI7lvjyMMj4wbrP0ib/UNC4mT9hzOrg/Ufff7/\
dePzWTkdeyctunA69tb3y/Kz4Gf9VrCug0xi9LnfCf5bD/KA0X/rQQC5vxLtbP2HJ/QG//0Lp/\
ZG6z9YUxCtf23xwBf/7Va/\
YeXU4eRjpVcJnDvVOP6xDZ1qXLHfCtbVucWsqutgsBr9FUkzTQunLUcf60Xw39rYc5H8iIb2XFTswZ\
gy+s1Is26HJ0+H6mqMCJOPMHSKdcVK2dzXUb45P3+y6c4O6x+6QKZiD/pA0cc66ozsjKNY/+\
vBz2LoDO2KlZaSkG3M3SZZaSkJWWkpCVkpqJFdS9a1r98me+\
4I4Dh70DRPpCYPT6cNjrMOT6wN1SWt7D53DG38m5GmtqTzYCt26DzYih3ag12xQ8fQVqy0BHrjGNok\
K80xScfQVuzBQGarD/wM5dtw/Wvxb/vbIttInybZg/\
Spwe4sq2FdO5Gdda1F9vjH0TjXPslKe6rISutcyQ4dYVOxQ0fYVOzQETYVK3WfyA7dd1qxQ0fYVOzQ\
ETYVK/XayErLa8kOHX54uBzgz8pr/YDtpyW71g+\
Is1LgIyuNpMlK8ZasNMgjK422yEqbAF6gLL23ZKX3luzaLaRxduiox4ptzCkkWSnxRraReNvp1JCVp\
jLINqYykh+ytIKerHTSAtmhO1crtjFflPyQpYX7ZKV8H9mhSzkOl6L+\
WVnKl527HSPONm79TrJS95ys1E+WLuWoWCkvJV3KUbFSXmrjUo4kK+\
WlpEs5KlbKS0mXclSslJeSLuU43K7xZ2VpfEtWGt+Slca3ZKXxLVlpfEtWGt+\
Slca3ZKXxLVlpfEtWGt+Slca3ZKXxLVlpfEtWGt+\
Slca3ZKV4yxsUpAhEVjr6SrrVpmKloZd0q03FSkOvjVttkqy0olK61aZipaGXdKtNxUpTi2SlqUXpD\
p+KlRK7n6AsJXbJSoldstKIj6wU5slKA02y0gFOZNdaqTjbaKU6Eeg1lO9Qvi2x7RO3K/\
bumqdd22Da/iVX7FDjWLFDjWPF7h4vXNW/eyxUVf/QPrGKHZq1q9jdMzSq+\
p9f8yMcGppWbGNommSHBmsVOzRYq9ihTFbFDnXoK3boPi6y567iiLNSx4Cs1DEgK3UMyEodA7LpjsH\
CNSvGY0mB+9ztK+2UVcX+4JqnleI5WSmekx2ah6vYoZOaK7YRz5O/\
5F9d85OSuhFkpW7EI5Rv17CNbsTOh0xW6kaQPehGbAVW1j90MXbFSqGGrBRqyEqhhqwUashKoYbsUE\
65YqURK1kpwpGVIhxZKcIdnqjvs1KEIytFOLLpCLdw1cDET5asFOHIShGOrBThyEoRjqwU4chKEY6s\
FOHIShGOrBThyO4e0sX605cZVPXvXmZQ1X+Q14zW3zn/\
qqqrczlJVdfaHNt2AuWr9ddpsGvZ6zibzl6z/\
sYhZsnHGjp5uWKHTl6u2KGdfRU7tNOgYqXEKtmD6Lj1pqTPkqzqXxtabUd36SzJipUmA3fOkqzq6pw\
lWdU1dJZkxUqTiNJZkhUrDUClsyQrdmjjSMUObRypWGktknSWZMUObRyp2KGNIxU7tHGkYqXh9rmzJ\
Le/2+co365hpV4P2cYgMskm65LWHZFdSx7H2aH9/xW7FrvjTytFM7LSylqyQ2eOVqwUVsiuJY/jv+\
ShHfEVK02Pfg/\
l2zXsWjSLs43p0STbGMMn2cZpB0lWWvlKthGBkuzQCTQVO3RZXMU2JmuT7NAJNBUr5YXJDt3IV7GNM\
J9kh3bEk/0RytLAhmxjdizJDh18U7FDG/\
ErdmhHfMVKy4XISqMCstLaDp7UKK1wO3cy8vZ3S1ZKIpw7tDf+tFIX7tyhvdvx9tyhvfHvVlpvd+\
7Q3jgrdeHOHdobf1ppmR9ZKVNz7qzg+\
As0dHYh2fdQlgIfWSnwkZUCH1kp8JGVAh9ZKfCRlQIfWSnwkZUCH1kp8JGVAh9ZKfCRlQIfWSnwkZU\
C3/soSxGIrJSpIStlashKmRqyUqaGrBTmyUphnqwU5slKYZ6sFObJSlMUZKUwT1YK82SlME9Wirdkp\
XjLI4qlgSZZKcyTlQaa587mjz+tFIHOnc2/3TieO5s//t1KEejc2fxxVopA587mjz+\
tFIHISgPNc4fkx18gKfD9GmUp8JGVdniRHbr9tGKlnVRkpZ1UZKXeBVnplAmyjSUBnVDwZZT599s17\
N0S+6D73VbsWisVZ9e65/EPeWgNa8U+XWeTH/LQCqKKHRqMVGxjMJJkh/\
aMVOzQnpGKHQoFFTvUT67YoUVpFTvUT67YzzbqujuqO1TXg2BdO58X69o9I6aq/\
yBqROtvXNaxEwyluwYqdq1/td2EpI/Br+of2o5asUOXk1Xs0FESFbvWtYg/\
7VDmr2KHMn8VK3UtNs6jT7IfX8MOXY9ZsUNnOlTs0C5Ysg9Rvl3DShGObDrCsX4pwpGVIhxZKcKRlS\
IcWSnCkZUiHFkpwpGVIhxZKcKRlSIcWSnCkZUi3Lnz6Lef9tx59HH2IFm9FeE2zqNPfonfvOa3s5YM\
335BpdP3K1aK5xun7ye/28bKnOTTDp0jUbHvXvPdSqn/jbsGkh/\
y0Mqcih06papipRkH6YqDit294oD186j823D9u1ccVPWnOx47VxxUdT0N1iXNTPx1/\
XOZaOHINpZOJdlvXsM28ipJttHrTLJDp0FX7FrPJP4hD+1aqdihNcMVO3SwVsU28ipJtpFX2WG/\
hvLQGYsVexB5DXYnILMuKatAtrHWLckObUWp2MbqryQ7dP59xUoNLdmhBfxkn6I8tHe6YqWJJ7JSoo\
qslKgiK/XLyA7d0lGx0hpVslKiiqyUqCI7dEtHxUqJKrJrvdA4K83ukZXyY2SH7iQhK91JUrF3zocs\
3UlSscm6pCUy0p0kFSvtL5HuJKlYKXZLd5JU7NDpwxUrBVHpTpKKlfaXnLuTZDusfAfl2zVsI5ol2a\
Frmit2LV8WZ6WpE7LSZALZoWuUK3bouJWKbYyVk6w0h0FWSq2RleYwyEoR6IcoDx3JUbGNyYQkK+\
UvyUr5S7LSYIRsYzYuyUrrhMhK6ZcXKEvvLdlGpybJSr9kstKwmqw0cUdW6tSQHTpDrmKlfTZkpX02\
ZKW+FFlppSpZaXsPWSl3QVbqOZKVpqB/ibIU+\
MhKHVayUoeVrNRhJSuFebJSh5Ws1GElK3VYebeB9EsmK/2Sz11zE/+QpaUj5665uX/\
aJCstHTl3zU38u5Wmn85dcxP/SUlLR85dcxNn1yJQnL0oFEhLR6TbdchK981UrBT4zl38Ev+\
QpcB37uKX+6dNslLgO3fxS/y7lQLfuYtf4j8pKfCdu/glzkqBj6wU+M5dcxN/\
b6XA9wHKUqaGrDRFQVbKXZCVpijISlMUZKUpCrLSFAVZaYqCrDRFQVaaoiArTVGQlaYoyEpTFGSlKQ\
qyUuD7HcpS4CMrTVGQlca3ZKXxLVkpzJOVpijISlMUZA+65z/745/WD3k5PPSGZdT/\
p2D9dzPfVsUOXVxTsUen3XYuKKjqb2zl6XQMKnbtHq3P01/i0FmAFTt0T3TFrvU14z/Zg77mVgNwd+\
TNPxZZqQEge9QA7LyJrF9qAMhKDQDZtQYgzkoNAFmpASA7lNw9PA2v3S5s/\
5LPXfQSZ4fGQRU7NA6q2EfrP6kku9ZKxZ92bfgVZw9aqa3AzfrXjlmMtwtvrX+\
aSXZo1rRih2ZNK3Zo91zFDmVxK/aiCDeUTq3Yxjxi8mk/ueZp16Yv49/t0M0KZB+\
hPHRDbcUOncpasY1+eJKVIhDZoVP7KnZorqliG4sskmwjeZxk1xrH+NP+YaMunsZ+\
C9YlDcLIHgxLtnLp0k0tFdsY9iTZg6CwNf5g/UPHvFesNBCQLimpWKlrTFZqhslKncX0RRas/\
1WUb8P1HzTXW58P638crCudFWH9B53DaP0vgp/FwSg/+m/9IPhvPeghbf1bX1v4DSfr373spar/qO+\
SrL9ztnxV17NgXQe9gK3n5nqL23D96d8F6z/I8Efr3/ldHB5gG6prrXf4RSuzFaoW7ow6YB+\
l2XTrtXBV1UTH6HC8GhyQHXbEUP9/CdZ/MOCLfi1rI7sH6V/\
bznvKspRMY3loUX7FDi3Kr1hpOoflgzFr9OcvpSZZbmw7S7IHGdHop9mYoEk+\
ljRTIt0MVbGNBRdJdqeXJt0MVbFDN0NVrBQopJuhKlaaY5JuhqrYxpHiO1PSX0d56MqIipXmhslKi6\
7ISmvDyUpLQ8kO7UOs2KH7Fsh+C2VpsSTZtdi9/SGTXVssGX/axuH4SXatuYh/\
yENb5Cq20alJskPHhFRsY+VZkj3aIrczcOI9W3fOY5GVWkGyUitIVmoFD2/\
xDNW1NnCKP4LUokoXkVas1KJKl1VWrNSibtyjuDOU+\
B7Kt2vYRvueZKUMFdlGQ5tkpdEp2bXxWpyVskpkpekHso0zgZKstGSO7NAVUBUr5dDIDl0BVbHS8nC\
yUsbwLZQbswZJVupzk5UyhmSlDitZKWNItrGwN8mudVjj7NAhlofT+\
39WloboZIfutaxYaaBJVhrxkW30HJOsNNA8dynS9tO+g7I0VUZWGoyQlQIfWWmqjKwU+\
MhKU2VkpReI5xlLL9DGQf47LxBZ6QUiK71AZKUX6NwZ8/\
GflDTXLJ3MXbFSF46s1IUjK3XhyEpduHOHRsd/UlIE+\
hBlKQKRlVImZNdSJvGnHTpYuGKleEtWOlCLrBTmyUrxlqyUqSHb2IK9w36MstRKkZVaKbJSK0VWaqX\
ISq0UWamVIiu1UmSlVoqs1EqRlfLJn6C81lxsPy1ZqbkgKw1GyErvLVlpMEJWGlaTXXtv46zUu/\
gDylLvgqzUuyArNRdkpd4FWal3QVZqpchKvQuyUu+\
CrNS7IDvUSv01yvz70HKPih0K8xU79Euu2LVLkeJPO5RzrNihS5HIPkJ5KGlfsUPxtmKHAl/\
FDq2XqtihW8UqdigUVOxFL9DQAn+yh2fIzj/twrmv/\
9R3m3xa6b2VjoOt2G9ew0qtFNmhGc2KbTSOyQ956JaKin33mg95aIF/xQ4t8K/YoQX+FSvFW7KNS3+\
TTyvF24XDLQ12aGdbxTa650n2m85P6vAwTZ+VIhBZKQKRbUSgJCtFILJSBDq8qtx/\
2oNQ0Do2gvUf5kpCdR0dZJr8tx60YdH6vxX8LA4avui/9aCpidb/bvCzeC9Y1+5FwFX9ndPiq7o+\
DtYlZeO/ibKUjScrZePJStl4slI2nqyUjScrJROl49oqdq27v/\
3dSse1VezQcW0VKzUX0nFtFStl9aTj2ip2LQUTZ6V4e+44tTgrzRmeO04t/rTSlMe5I9DiH/\
LQGp2KlfpS545Ai3+3UqL43BFo2+\
wPUZZaKbJSX4qs1KkhK723ZKXBCFkpzJNtzLQkWem95fkZ0qhAOpKlYqUIRFZ6gaQjWSpWeoF+\
ibIUgchKEYisFIHIShGIrPQCkZUiENmLXiApAr2LshSByEoRiKwUgchKLxBZKQKRlV6g91CWIhBZKV\
NDVsrUkJUyNWSlTA1ZKd6SlVopslKmhqyUqSErxVvp5LWKlVopslIrtXHOXJKVWimyUislHW9XsVIr\
RVZqpchKrRQPBZNGBdI5cxUr/ZLJSqMC6Zy5ipVGBR+\
jLMVbslK8JSvFW7JSvCUrxVuyUrwlK7VSZKV4S1aKt2SlePs7lKVWiqyUPScrZc/\
JSu8tWSnMk5Wy52SlME9Wem+\
lE5wqVupdSCc4VazUu5BOcKpYqZWSTnCqWKl3IZ3gVLGNVuquwXIRGv9+W/9uk+\
zdEvt590Ou2LU2Oc4OtckV22iTk9/t7s7Cqv61S5HbL2jFrrX5D9Jf4lDjW7E/vYZ9+\
5rvtnHvZ5IdOkm1Ytduwow/7X++hv1s/\
UPeaQXvjv4ZPisFVrJSYCUrBVayUmAlmw6srP8gsEbrf339Y0t+\
W1LgJisFbrJS4CYrBW6yUuAmKwVuslLgJisFbrJrgXu7lX2A8u0adi1wb/+\
kyL4SrEsamJEdyopV7FpDG3/atYY2/rRrDW2cHVqQULFS+\
052rX2Ps0PTQRU7NC9TsWvRLP60UjR7iPLtGlaKZmR3ohnrkqIZWSmakZWiGVkpmpGVohlZKZqRlaI\
ZWSmakZWiGVkpmpGVohlZKan6COXbNexaNNv+\
bsmm832sfy3Cbf92yA6dxFWxUmKMrJQYIyslxsgOrdmo2KGLyitWyseRXYtwcXboBtOKlbKPZKXx2r\
n7bOKsNF4jO3TOZ8U+dH5S5y4Nun/\
a5He7MyhmXVKX4dwFRPG3QuqpnLsJKP4hSykAslIKgKyUAti4kifJNsbiyReoMRZPstJYnKw0Fid70\
FPZGia+ivJtuP6db551PQ7WdbBcZeu5eYfvznOzrgfBuhq9o+\
QjPArWdZQ5Sf5bG92gJCt1g8gedIOiL8Jafyf+\
WI2OR5JtdDyS7NBNTBUr9QAO70f3WSlp8DWUG1sNk6wUKMim0+\
KsX2rcyTZGfUm2kZ9Oso38dJIdugavYhv56STbaI52BiTnbu+\
Js2vN0f0LlGQbmwGS7NDO54od2vlcsdKqmHO398RZaRbt3O09cVbqqx3uE/PZu/UPOcmmO02HPWH/\
02y0C0n2xTVf4jvXsFKniWVpxMry0N3BFdtYS5BkG21+kpXa/O+gLLX5ZNfa/DjbmF1Pso1+\
eJJtdIiTrJS8JNuYrE2ya4Ev/\
t2uBb4421ivnWSlbAHZtcAXf1ppfRfvQpKSFGSlJMW5y8TiTytlC85dJhZ/\
WmmFMVkpg0tWCgVkG2Og5IcszdpJF8VVrBSByDYiUPJppY1KZC8KfI2tOzvsOyhLS33JNuYok2xjqW\
+SHbokoWKlNDlZacEqWWndCFkp50i2MfRKfsjS/\
DBZaeaFrJTqJNtIdSafVto2RVZanktWirfnrjyMs1K8PXflYfxppXgrXQJYsVK8JSvFW7JSvCUrxVu\
yUryV7pWsWCnekpXiLVkp3pKV4i1ZKd6eu7wzzkrx9tzlnfGnleKtdJ1lxUrxlqwUb8lK8ZasFG/\
JSvFWuiG1YqV4S1aKt2SleEtWirdkpUXmvDNUmr8lK83fnrt0N/600vztuUt3408rzd+\
SleZvyUrzt2Sl+Vuy0vytdKFyxUrzt2Sl+Vuy0vwtWWn+\
lqw0vv0QZWl8S1Ya35KVxrdkpfEtWWl8S1Ya35KVxrdkpfEtWWl8S1Ya35KVxrdkpfEtWWl8S1Ya35\
KVxrdkpXj7McpSvCUrxVuyUrwlO3TbfMVKYZ6sdJwhWWk0T1YaepH9+BpWOpz33CX3cVZqpc5dch9/\
WqmVOnfJffxDllqpc5fcx1mplTp3yX2cbRzM+VqD/Xco/1uUG3MFSbaRtE+yjY2wSbYxV5Bkn13D/\
uCaD7kx0Eyyv3JYlhu9iyTb6F0k2UaYT7JDRytV7Np7G/+QG+\
9t8mnfuoYdSodV7NB1LBXbyEslf1Jrfak422iTkx/yJ9c8bWN8u8P+\
HcpSKCAr9RzJNkZ8SbYRgZKsFIHISl04so0RX5KV3tt/j7LUcyS71lzEWWnER7aRqUmya124+\
IcshXmy0tCLrPTe/\
keUpfeWbCOxm2SlER9ZKcyTleItWam5INsYAyVZqbn4q9sl7y1Z6b0lK723ZKX3lqz03pKV3luy0nt\
LVnpv//k17y1ZqZ9MVuonk5X6yWSlF4is1E8me9ELdNBP/ovnqt+hPnosd89t79b/ly7M69Z1MIW+\
9W/l3w8aq2j9r298Fvx7I2jebbAPjv5esp+n2btrnja0B7DLhlYfddlGUjjJ/\
qXro7t17bQ2rOvges4z8x9dNrQlsss+C9b1/JofUmi7R5d9+\
5ovrLEBIsmGZny7bGgLXpcNbQnosmtbArajLC96vq1/\
t0m2Edx3PmSyUnAnKwV3so3gnvxud4I769oJ7qxLCu5kpeBO9mmwLim4k5WCO1kpuJNtnCaQZEPrqr\
qsFNzJSsGd7EFw38oyvHr098H6d8ID69pp0lnXTnblteAzsq4HwboeBetKZ/5Y/0GGKlr/\
843P4stHfw/VtfN9s66ddod1pb9v1p/OzrL+Rsdj5/V9fPT3tSiRZJN1he7p67I7jRXrOvrxJv+\
ta9fLxn9c6XeG9UuzBGQbveYkGzoBpcuGLg/ssqETx7ps6PraLtsYIyTZxuEcO+zrR3+f/\
5DJJuuSgg7ZnR4T60oHHdZ/\
kITaav1Zf2PLefKxpKBDNnRjbZcNHXPZZUNXtXfZ0B2uXVZK1Xwd5dDpI122sfxz50MmGzqPo8uGDs\
boso1WKsmGzuPosu9v1MVDN27Buu6cb4GsNPdHdm3ub/\
vLJ3sw97fVz2D9B4PnaP1rk3Xxb0uarCMrtYdkQ4eTd9m1VMF2P+bw0tr5EHt4d5//3UqpgsObk/\
yfVOhw8i4bOpy8y0qTp2RDh5N32c826np29PdQXWv9mO1vgay0mIistFKYbHoGi/Wn+zGsX+\
rHkJX6MWQbB6clWWmhEFlpyoOsNOVBNnToe5eV1jyTbax5Tn7IoUPfu2zo0PcuGzr0vctKmUWyjUvN\
dr7b7xz93WfXekdxtpHlSbKNTlmSlbLGZBt3uyTZRroiyUrxlqw020NWCnxkpcBHVlrZQLYxkt5hv3\
f0d5+VQgFZKRSQlXbdkJVCAdnGiC/\
JSilkslIKmawUCshKKWSyjRRykpVSyGSl1RVkG0OvJBu62Lli30NZmvslK839kpVStWSlnCNZae6Ur\
DR3SlYKfGSlwEdWmjslKwU+\
stLcKVkp8JGV5k7JSnOnZKW5U7JSvH0fZSnwkV0LfHE2dJdal5XWbpKVFlGSleItWSnekpXiLVkp3p\
KVjj4gKw00yUrxlqwUb8lK8ZasFG/\
J7h70UHm7x1VW9XcOVKjq2j0MgOXDcylDde1uy2L5cHNfqK6j30Cnoajqn/4sOscOsny4ni/\
4b91YvtX5Cg5/yn/\
5sQ7Y9mFwFXt3zdMOZecqtjFnn2SHsnMV2zmVraqrc4RPVdfQqWwVO5SsrNhO21fVNXQqW8UOLbas2\
MZiyyQ7tPywYoeOXK3Yoc56xQ4tyKvY3c764Ynl9EJ1SR2Rh0eP4LONjsjOD4KsFJrJ7oRm1iWFU7L\
fv+aTG0oKVmwjKZhkpVhEVopFZIcOJq1YKQSS/egadihNVrGdLX2s6/\
Ds01BdB3Fnq0dwePbpYP1SL+G1+mMz2KGVlhXbuPEryb6xxN63EEl2aIFnxTY6FEl2aKVlxQ4tuq/\
YoUX3FTu06L5ih44TrNhGZN9hv4Ky1CaTHToCsGKlxpHst6/5kKU2mezQRqiKfXkN+/uNunam/\
6q61l7s7S//8JBNdF3/uNF1XZh1nPiWyTbmAZLsQcOxNRBg/WtzA/HHGtqhWbFSwySdx1mxUq/\
t3DGg8aeVWn+yv7+GlWZC3kBZmgonK03Ckh1awVqxUo6crJRHJbs27Nl+\
gRYWBBms1CkjK62cOXcE2fZ7e+4Isji7Mz13bj1Z/BEaWwWSP8/\
G8Dj5tFL7fu4Usvh3O7RDoWKHdihU7NAOhYod2qFQsUM7FCp2aIdCxQ7tUKhYKS9Mdm1gE2fXBjbxD\
1maaD535tr2h/\
wc5ds1bKMXuvMhk5X6ZWR3j4at6h86urVi14aJ8U9TWtZLVlrWS1aK52SHdvhXbCNjmGSHjves2Ebm\
IclKqTuyjQi3w75AWcoYkpVW6JJtLPlJslJ+\
lOzQKd4VK0Ugso0ItNNXIyvNWZEdOsW7YqWly2SldVVkpRk6skOneFesFObJSvGW7NCJOmQ/\
QFkKfGSHjrapWGkMRFaKQGSlCERWikBkpQhEVopAZKXNM2SlCERWikBkpT07ZKWBJlkp8JFtDDRfa7\
APUT78Z/lsY4o7yTbibZJtzA8n2cbRrUm2sRAnyTZCQZIdWohDls3H7Rr2bp3tNI4VO9Q9r9jO0pSq\
rqGlKRU7tCquYocWa1RsY7FGkh3q/FbsUOe3YodWPFbsUC+0Yhv7y5Ls0IR+xUq90MN/\
xnzsZrkRVpJsY7ojyQ4tF6zYxm1myacdynFV7JvXPG1juWCSHUo2Vey767/\
k5NNKIwyWG8mmJNtYLphkG2E+yb68hpV6Fyx/es3TDu36Ooyvf1a+\
XcPerbM73y1ZqS9Fdi2jF2elzADZncwA62oshEx+\
co3VL0l2rRf6IM02eqHJ34mUfiG71guNs1LWh2wj65P8STUmeJPs0BadipVyXGSlrj7ZRo4rya71uT\
9Ps40lRkm20edO/qSG5pUrdq3PHf+QhzYkVayUvyS7lr9s3+xA9vCQTJ9N1nV0dmay/\
sb8V5JtzIEn2UYHLMkOHZlTsY0gnWSHLlmu2EbyZIc9POTMZ5N1DZ1eWLFrqYk4O3SQbcXunn1W1d8\
YSScfS2pRzx25FmdfBOtqTNIkH2EtKMTZoTMdKnboTIeKbUzSJNmhMx0q9uU17EUBvzFyS7KN9c877\
NdQlvoGZKW+Admd+QPWdTBym2h6yEojK7Jryd74F9Y40SDJStGM7ND+lort3FvCup6ifAvWdbf+\
U99JZpEdOn6wYhtNYpI9mMndGrew/\
t3LYar6h86zqdihQwwqttH6J1lphpFsY4Zxpz0kO3QIYMVKM4xkpRBLdujQoIqVBoxkhw4BrFhp8T5\
ZaRaK7NCxeGTPHc4cZ6Xe0cLhzFvxXDpLuGLX1kfF2aGzGSq2MZpLso2lO0lWWi4vna5bsUOnFVTsy\
2vYxtrmJDt0WkHFNo7p2Qk130F5LcLF2UaES7KN8X+SXRv/\
x9nG2QxJVprOJDt0lVPFDh1KVLHSuhSyQ+fTVayUPSU7dINUxTYi0M66xjeP/r72tEl2bb9J/\
GmlzRpkG1uGk6y0ZZistKCfrJRuIyvtZiUr7WYl22gck6y0sp5sYwyUZBsrFnbYH6MsnWFGdi0CxVn\
pDDOy0hlmZKUzzMhKZ5iRldpkso1d6DvsT1CW3luyUheOrHTqC1mpC0dWeoHISuegkG0kdpNsY+\
oyyUqbI8lKB5KQlQ4kISt14cheFAqknuPGNStJVopAG/\
edJFkpApGVkggbF48kWSmJsHEDSPJppSTCxg0gSVZKIpCVIhBZKRS8g7I0GCErJRHISkkEslISgayU\
RCArjYHISm0y2caxGjvsL1CWjjsju9aFi7PSe0u2sSgtyTbOcE2yUheObKMLl2Sl5oKs1IUjK3XhyE\
pdOLJrXbj4h3xRKJB6ju8e/X3+\
aclKSQSyUhKBrJREICslEchKEYislEQgK0UgslIEIitFILJSBCK7FoHirLQa+\
z2UpcEIWSmJQFYaA5GVIhBZaQxEVtpoS1baaEv27SV2+wBUsmvxdvtQarJSvCUr7QciK81Wk10L8/\
GflDRbTVYK82SlME9WOtyWrLStmOzQ3ehk30dZ6tSQlTo1ZKVODVmpU0NW6tSQlTo1ZKVODVmpU0NW\
6tSQlTo1ZKVODVmpU0NW6tSQlTo1ZKVODVmpU0NW6tSQlTo1ZBudmp0P+\
QOUpU4NWal3QVaaNiYr9S7IStPGZKWkPVlp2pislLQnKyXtyUpJe7JS4CO7FvjiH7I0bUxWmjb+\
EGVpwSFZaVhNVopAZKUFh2SlBYdkpQWHZKVQQFbaqvIblKX3lqz03pKV3luy0ntLVnpvyUrvLVnpvS\
UrhfnfoiyN+MhKIz6y0ntLVhrxkZVGfGSlER9ZacRHVmouyEojPrLSiI+\
sNOIjK434yF4UCqQR36dHf59/\
WrLSQmGy0owmWWmhMFlpoTBZKQKRleb4yEoRiKwUgchKEYisFIHIrkWgOLsWCto3N/Ne6ttRee1pk+\
zdOtt5byt26CKjim3E2yTbGPElv9vOlXJVXY+DdQ3do1CxQ/ciVezTYF3Pr/n9Dl0FUbFvX/\
OFDa0bqtjGGVpJdugenooduqWgYofWlpDl34cyjRU7NLys2KFzDSt2aHhZsUPjvIodSnBW7NDqxopt\
pIV2elAcG9yuYRud8p0PmazUSpEdmg+\
p2J3eMetq9GiTjzB0M1jFSi0e2cacaPJp37yGHdqZULFrfe74yziUtazYoaxlxa6NMOLsu9d8yEM52\
oodOpO4YtdytO19GBU7lKOt2JdLbDwUNLqDyRfo02s+5KHtHxU7tP2jYqUh+uE/w2cbnd+dD/mw7D/\
t0CK+ih2aAa7YRj85+d02MgNJdq2fvB0KWB6636Fihy7urVipC8fy0Hx3xQ5tLq3YofsdKrbRl0r+\
pBqL5pPsWl8q/iGv9aXut8DfbbCvony7hr37x+x945Cq//FB/X8M1r+\
WV9vOv5IdugG4YhsRNMk2QlmSXQtlcbbRuCfZRnO3w76O8lq7s/\
0CkT1od4ynXRvDxdmhe8or9mBUs9W4s/7GYpPkY0mtINmh69cr9mD4Ev0Sh+\
5Zr9jGOCXJDl3vXrFD17tX7ND17hXbSDUn2ZfXsI2cb5JtHFecZBs53x32Gcq3a9hGN2Vn6Ev2QbCu\
xggp+QiNjGqSlSbFyTYmxZNsI7WZZKVJcbLSpDjZRo4xya5FszgrTSWSlaYSya5NJd4/\
7U5YeY7yWjSLs1I0I9vYTJpkDwbdWwMn1i8FVrLS5B3ZtcAaf9q1wBp/\
WmmHB9nG2ukk2xidJtnGMDHJSkuDyEr7WchKi2XeRLmRaE2y0kpxstKqFbJDJ+\
dU7NCJVxUrreMgK63jICttoyErrYklK63jICut4yDbGNol2aEjbMj+\
GOWhww8rVopAZBtTfUlWikBkpVBAdujww4qV9imQHTrxiuxPUJY2+\
5GVunBkpfeWrNSFIyvtDSYrbeIiO3T4YcVKzQVZaSku2aGjpypW2tZEVurCkb0oFEiTAi9QlnqOZNd\
6jtsfMtlGmjzJSj1HstKOG7LSjhuyUvac7Fr2vH2dW8WuhfntHa5kpUwNWWlamqzUuyC71ruI/\
6Sk3gVZKUFEVupdkG0sKUv+\
kqWZEbLSzMg7KEvDarJSp4bs2rA6zkonfZGVzr0hK43myUpTFGSH7vAh+\
wuUpcEIWWlUQFZ6b8lKowKyUj6ZrDSjSbbRT06yUnNBVprRJCvNaJKVOqxk1zqs8Q/5olDQ6CfvsO+\
iLM1okpUmZMhKeSmy0oQMWWkilawUgchKmRqyUgQiK0UgslIEIitFILJrESjOSqHgPZSlUEBWCgVkp\
VBAVgoFZKVQQFYKBWSlUEBWCgVkpVBAVgoFZKVQQFYKBWSlUPA+\
ylIoICuFArJSKCArhQKyUiggK4UCslIoICuFArJSKCArhQKyUiggK4UCstJK+\
w9QlqYWyUqhgKw0RUFWCgVkpW2/\
ZKWFS2TfXmK3V5mQlRYukZUCH9nGwqXk00oLl8hKC5fISguXyErxlqwUb8lK80BkpfVSZKX1UmSl9V\
Ifoix1ashK66XISp0astJ6KbLSeimy0nopstJAk6zUOP4GZWm9FFkpHUZW2j5IVkqHkZXyUmSlZVpk\
pQ4rWem9/S3K0ntLVlrnSFaKt2SldY5kpReIrJRPJiutcyQrhXmyUj6ZrJRPJiuNb8m+\
vOZDvigUSDOan6IsdeHISmlsslIXjqyUxiYr9RzJShGIrJTYJStFILJSBCIrRSCyUgQiuxaB4uzQbQ\
OHt6CxvPa0SfZuib2fK+i8txXbSHUm2bV4G3/aR8G6DoZx0R/EwTV2xjfT6Bsk2YMg3To5u6r/\
2TWPNTSXXbFrc9n3bViSbRxhnXxTho6wrthG3yPJNjoBSXZoBrBih25LOLyTlP+\
Mkn2UZqVOAP8udQL4d6kTwL/vdAIO+7DBsMW/D134ULFSJ4B/T3cC+HepE8C/S50A/\
l3qBPDvUieAf5c6Afy71Ang36VOAP8udQL498826nqA8i1Y10G43mqvWP/RTebJ+\
oduMif78Ogr8Nm1ztX2q0q2c7FiVdfaF7b9/pFtJO6TX1gjcZ9k1+\
56jv9O1noJ8e92rZcQf9rGsdxJdugayYptLHtP/\
pIbF14nn3boCuiKHbrbq2JfXvO0jSugk087dCx3xQ7d1VmxUvbpEcq3a1ipg0T2IPu01ctl/\
VKniWyj05RkpWQDWSnZQFbqRpAdWmRRsUNXhFZsI54n2UZgTbJDO6wqVkqtkF2LcPc5+\
J1Qw7UeaxEuzh5EuK1Qw/qPEjZ/DNYvJWzINvZMJdm1gXicbTTuSXZtsBZnG5nkJHswfNnKlB3OIw/\
Wf9SS7LzpLB+1JP81WP9BS7LVErL8NPhZvxms651gXe8G6/\
owWNdaamD7lX6M8sErNxGcyKZjOutvLI5IPtbB1oDoYx2tXNhpwFj/2vLF+\
I9wp91hXWvLBeKP0MjIJ9nGfoUk28jIJ1kpI0+2sXEgyTZS40n2YHC51Ya9jvJBxLk/\
KSlVfzq0sP7Gvuedr4Xsw+HHSocu1p9eec/6GwnjJNs4ECXJfjtY1070ZV0H0Tf6K5KyC2Qb0/\
xJtnHMXJI9iO7RL/EgaRKtv3EOR/Jja9ynnWQPeifRT1PqhpB9OfxYjan45GNJ+yPJHkxUbH2aT1G+\
Ddd/0KmbmGgh2+\
jrJdmDvt7EbBbZnT0WrOtxsC5pLQBZaT8F2aGbxytWWoJAtrEEYac9JNtYgpBkpSUIZKW8CdlGPyz5\
tFI/jKy04IKstICSrLTygezayoftEdEzlG/XsFKvh+zOlCvrOpoSTX5E0l5Lso1z+\
ZKstN2ArLTdgGxjciPJStsNyDaCdJJtTG4k2ZfXsNJKeLLSSniyjZPYd9g3UV4bvm5/\
yGQPZjCMp5WGiWSllepkG9v7kqwUCshKqwrJStviyUrb4slKEYistBufrBT4yEqB7wXK0iE1ZKXGka\
yUQyMrbeMhK23jISvl0MhK23jISo0jWamVIitt4yErJbPISt3zd1CW2mSy0qiArDQqINtYF5Rkpe45\
WSkvRVZadEtWWnRLVspLkZWOBiMrjYHINsZAyaeVwjxZaQxEVkqHkZXi7bsoS4GPrBT4yErpMLLSiI\
+sFG/JSukwslI6jKwUCshK6TCyUiggK4UCsi+vYaV0GK/GlYZeG1fRJ1kpHXbuTvj400rpMOlO+\
IqV0mHnbkmPs1IrJd0bXrFSOmzj3vAdduPe8CQrjQrISqOCjXvDk6zUPScrpcPISukwslI6jKyUDiM\
rpcM27oRPPq2UDiMrhXmy0hiIrJQOIyvF241bW5OsFPg2bm1NstKIb+\
PW1iQrpcM2bm3daRw3bm1NPq2UDtu4tTXJSqFg49bWJPv7Rl2voXxDufNTr+\
rq7ESp6noUrGv3BrGq/t1jNKr6n6//zHa+Tv79dg17dw27llho35RXsWsdnTh78EokRgoVO3Q7XMV+\
/xp2KKNesUMZ9Yod2hFVsUPblit2qH9VsUP7hyv2o2t+\
UkOp7YodupKE7OG1efPfLdmhoXbFpjtl0sV7FfvGNb+\
dxjmqyS9xLbDGWSmwkh3K2Ffs0JxxxUrxnKwUz8kOHUNSsUPHkFTsUL6kYte6EfGnlboRZKVuxCOUb\
9ewd853S3b3ZrOq/\
qHTzCp2aEagYqXASlYasZIdWgNWsVI8Jzu0BqxipQhH9uU17NAasIqVIhxZKcKdu9kszkoRjmw6wp2\
78Gz7t0NWinBkpQhHVopwZKUIt3G9W5KVIhxZKcKRlSIcWSnCkZUiHFkpwn0F5UaoSbJDl6VUrJQzJ\
ds4FTLJDl15VbFDZyhXbKOVSrKNHWM77FdRll4gsmtTOHH2lWBd0nQN2caChCTb6IUm2aGrVip2aFl\
6xQ5du1uxu5d3sP70jWlV/enxZvrqsqr+nVbp8IKsUF2NVXw7PdjD48Hn++\
vnjtyOP600vD935Hb8aaXh/bkjt+NPKw3vpSO3K3at4xxnpeH9uSO340/\
b2FS100V4jvLtGvag5zDx3ZKVFpiR3ekHsC4pR05WWrdMdmhDdMWuBdH400rrnMhK65zISuuWyUoLj\
shK65bJDm0Rrlgpmn0PZSmakW1EsyTbGE8l2UYQTbJr+4TuX6AkK+\
XIyTYiUJIdOpKjYhtHciTZoSM5KraxDzvJSrlPso1Ba5Idun26YhuztDvx9icoD903XLGN2Z4k29gy\
mmSH7u6rWGnoRXbobIyKlTJ6ZIfOxqhYaQxEVkokkpWGXmRfXvMhSyM+\
skMn1JI9d11GnJVCAVmpTZauy6hYaTAiXZdRsUPnA1asNKckXZdRsdJgRLouo2KlsxLIShFIuqWjYo\
eOJST7C5SlVQ1kpaksso0sXJKV1nCQlQ4VICstpiArBT6y0vQT2cY2+yQrbdEgK0UgsmtDr/\
iHLO3uJyutWHkPZSn5R1ZKh5GVxkBkG2OgJCtl4chKoYCstACCrNQmk11rHOOslCAiK40KyEqjgvdR\
ltpkslKbTFZqk8lKbTJZqU0mK7XJZKU2mazUJpOV2mSyUptMVmqTyUqT5OeuMIqz0hQFWWmKQrrCqG\
KlKQrpCqOKlULBxhVGSVaaopCuMKpYaYri3BVG8Z+\
UNEUh3ZxUsdJg5LcoS1MUZKUpCrLSFAVZaYqCrDRFQVaaoiArBT6y0hQFWWmKgqw09CIrRSCyayO++\
IcsTVGQXRto3l/y0unUfBnl21E530+u2LuZ77Zih5J/FfvwGrYxrE5+\
t7u3NlT1Px6uv3HMUPLbGrpXsmIPLniMfppDR5pU7FC2o2KHEt8VO5QKrtihblDFDvVHKnZoaFqxQ8\
dLkj1301CclToG5y44irPpULlxwVHysYaGvhU7dLBTxa61+fGnHcr5VuxQzrdipVBz7hKc+\
E9qaAxasUMnLFWsFOEeony7hpUiHFkpwpFNRzjWL0U4slKEIytFOLJShCMrRTiyUoQjK0U4slKEIyt\
FOLJShCMrRTjpEpyKlSLcwiU4Bisld8lKyV2y6Xgu3TRUsVLylexB8vWfYpNfotR7ke5Vqlip9yLdN\
FSxUjeC7NCpThUrdSOkm4Yq9qAbsdX48vj523D9u9cGVPUfhOJo/Z3jgqu6ngbrWptj2375vlZ/\
nQa71uGKs+meD+s/mNae6NCRXeuCxNmhZeEV25goTbJDl+pU7NBC6YpNh6mnKN+\
G679bfyV2ojtZafxKttGcJtlHwboeB+\
uSBqBkpQEo2Ubrn2SlkSDZxkhwpz0kO3StYsUOHdhZsVKIJTu0ErxiG8Pt5NMOrQSvWGmygKw03CY7\
dFcCWenmn4pd6/Vsf7fSzT8VuzOUl27+qdihfcQVK62slW7+qVhpZa1080/\
FDp16XbFDx09X7NAW14qV1hGfu/nn/\
ml3wsp3UF6LZnF2LZrF2aHLvSu2MQedZBsHaCRZadaU7NCF3BU7dJJFxTZGj0l26AqeipUypWSHruC\
pWCkC/RjlodMOKlZKcJIdOl2oYtcSifc/\
qSQrJRLJSitZyEpLRMlKqx1eoCy9t2QbnZokKyUkyErvLdlGXyrJSkkEstKsM1mpC0d26EyWih26vL\
FipTaZrNRzJDt0GFnFSpkaslKHlezQcZhkpWPjK1bqJ5OVNqaRlSbcyUr95HNn88efVppwP3c2/\
3abfO5s/vh3K024k5WmKMhKE+7STQQVK024n7sSIP5LluKtdCVAxUrxlqwUb8lK8ZasFG/\
P3bsQf1op3p67d2E7Ap27dyH+3UrxlqwUb8lK8Va6ZaJipXh77rqH+\
C9ZircfoCxFILLShAxZaZkWWSnDSlbKsJKVMqxkpQwrWWlrMVkpw0pWyrCSlTKsZKUIRFZaC0dWSuy\
SHbrugexvUJYmUslKA02yUrwlK02kkpUGmmSlBRBkpVBAdmgBxFdQ5t/\
XXqD201bsUMqkYp9d87RDv+SKHTovpWIb8bbTqSF77njldl+qYocyrBU7FPgqthGBkh/\
yG9ewQzfbVuxaKxVnG61U8kMeutWpYoeGXhX78pqnbfQukk87dMUs2YdH/wyfHUr+\
VezQYKRipcaR7FDOsWKH7t+\
u2KF5oIodGgNV7NAezYodSodV7NCCw4qVIhDZoSxcxTYi0E7gew3ltcFInG1EoCTbuP00ya6NCrY7N\
WQb3fMkK3XPyQ5tlqzYoc2SFSuNCsgObZas2KGTbSv2IBS0Drlj/YcJqVBdu+e6VvUftGHR+r8d/\
CwOGr7ov/VF8N/6MljXWh9iu8f0BspSap6slJonK6XmyUqpebJSap6s1An/\
NspDk8MVK71AZKU0ENlGJzzJSs0FWSn7RFZKzZOVsk9kpewTWanvT1bKPpGVsk9kpewT2ZfXsFIX7h\
nK0kQEWWlymOxa4Iuz0vwH2aHFWBW7FvjirNQ9JytNDpMdWvxcsUN3KVSsNBghO7QPpmKHViFX7Frg\
i7NS4PsJytKIj6wUgchKQy+\
yUiggK6VMyEqhgKwUCsgObYmsWCkUkJVCAVkpFJCVxkBkpRXmZKU1YNLJfhUr5RzPnewXZ6XAd+\
5Awfh3K+UcyUo5x42T/ZKslHPcOGJvZ+\
i1ccRe8mmlnKN0xF7FSvGWrDT0egdlKfCRlYZeZKUIRFYaepGVhl5kpaEXWWnoRVYaepGVhl5kpaEX\
WWnoRVYKBWSloRdZaej1C5SlWS+y0hiIrDT9RFYajJCVtt+QlQYjZKXBCFlp+\
w1ZaTBCVhqMkJUGI2TXIlD8Q5ZW/pGVIhAPwZEikHT6W8VKEYisFIGkQ+\
cqVopA545hi7NSBNo4Dy3JShHo3HlocVaKQNIxbBUrZeE+\
RFnKwpGVsnBkpSwcWSkLR1bKwpGVsnBkpSwcWSkLR1bKwpGVsnBkpSwc2bUIFP+\
QpSwcWSkCvURZGgORfXjN00qBj6w09CIrrT0nK8VbstLac7JSvCUrxVuy0tpzslK8JSvFW7JSvCW7F\
m/jrJT8+y3KUuAjKyX/yEoRiKyU/CMrJf/ISsk/slLyj6yU/CMrJf/ISsk/slLyj6wUCshKyT+\
y0tDr9yhLEYisNPQiKw29yEqBj6w09CIrDb3ISkMvstLQi6w09CIrDb3ISkMvstLQi6w09CIrxVuyB\
4GvdVTb6yjfUL5beqwH3d9Oxa4F1jh7EGpab2JV/+tLj3X/\
JibZtVD2efe3WbFPr2HXQlmcHZrHqtiDxn2rAeDfbwf1/zFYv9TA8O9D0/YVe9TAPAjWLzUw/\
PtQX7lipQaGf5caGP5damD49/c36uI1IbdgXWsNx/ZPfeE+\
pq32kPWvvcHtMULFDt33VLEHo92t6MX6n1/\
zWI2Li5Ps0B32FdsYTSfZoVvdK7YxrE2yL69hG4nVJNu4TH6HfXj0z5h/WrKNObYku9Z9in/\
Ib17DDt1vUbHvXsM2Zp2S7ForFWc/vYYdunOI7Cso35bY7eaCbKPDvTP+ILs22RVnG6s8kh/\
y0GRXxUoDeLJDk10VexD4tkYdrH9t1BF/QaXASrYx2El+\
iWuDne0sDFlpsEN2rRsRbxeGpg4rdmjqsGKHpg4rdq3TFP9JrXWa4k8rjSjJHowot9r8V1G+Ddd/\
0Pva+nxY/+vButLxlfUfBLpo/QdtfLT+g8Y8Wv9BOxat/6Dl2Kr/tYXferL+3bv+qvoPxg7R+u/\
btlBdz4J1HfR7t577yyin21jWn/5dsP6juaNk/Tu/\
C9b1NFiXNAvz1frrNFgpc0B258tnXdIkJNmhC5crdm0AG2eHVoNW7NDNxxUrJaTJrk0kPdplD1dple\
yrafao47SzOOFwmm7+t3OYdw/GzcOxIur/L8H6D5rT6L9/LXv7IP1r2+\
k6sizlLlmWFmqw3NhmmGTfCdb1brCuoTP5K/\
aDYF0fButqJOaSH8daqNzOB34dZWklLtnGRNvOh0xWmmgj21jqkWSHdpVVrLRSlqw0WSJdul6x0ry8\
dOl6xQ4dfFexQxcgVezQoQ8VO3QBUsUOHfpQsY0FaUlW6mxJl65X7NChDxU7dOhDxb68hk1vQuXdtj\
fnsc5d6r79kz13qXv8aaXAenipe6iutbR1/BGkIH3ugvg4KwXpcxfEx79bKUifuyD+nt0J0ucuiI9/\
t1KQPndBfJyVgvS5C+\
K3f1LfQfl2DXt3DStNOZNtdBmSrJRDI7uWzIqz0jQxWWmugGwj8CVZKfCRlSbFyTYCX5Jt7K7ciUBv\
orzWSm33LshKAxuyUqafrDQqICtNMJAdOj+uYtcax+\
3mgqw0r0FWmtcgK20CISttAiG7NiqIs0NHdx+\
uPPBDAVkpFJCVQgFZKRSQlUIBWSkUkJVCAVkpFJCVQgFZKRSQlUIBWSkUkJVCwbsoS6GArBQKyEqhg\
KwUCshKoYCsFArISqGArBQKyEqhgKwUCshKoYCsFArISqHgPZSlUEBWCgVkpVBAVgoFZKVQQFYKBWS\
lUEBWCgVkpVBAVgoFZKVQQFYKBWSHbtYh+\
z7KQzfrVKwUgciuRaA4Kx02RlYKfGSlw8bISnsgyEqBj2wj8CVZaS81WSnwkZUCH1kp8JGVAh9ZaQz\
ES8SlCERWGgORlUIBWWkMRFYaA5GVQgFZaQxEVhoDkZVCAVkpFJCVQgFZKRSQlcZAL1GWxkBkpQhEV\
hoDkZXGQGSlwEdWGgORlcZAZKXAR1YaA5GVxkBkpcBHVgp8ZKXAR1YKfGSlMdCnKEsRiKw0BiIrhQK\
y0hiIrDQGIiuFArLSGIisNAYiK4UCslIoICuFArJSKCArjYF4v7U0BiIrRSCy0hiIrDQGIisFPrLSG\
IisNAYiKwU+stIYiKw0BiIrBT6yUuAjKwU+slLgIzu0b/7wjBuWffZu/\
UNOskNhvmLXwnz7DqmKXQvzcfbomOMvvslU/Y+H6399/beZ/Ngapysn2aH+QsUO3eZWsW9f893+\
8pqnbZxykGSHAnfFDh0sXLGfrX/IO6GMf7+tP22SlQI3/y4Fbv5dCtz8uxS4+fd04D7sAs+/\
oPy7FFgP/+7/ZKXAyr9LgZV/lwIr/y4FVv5dCqz8uxRY+fe1wLodah6gfLuGXQus9z+pJDt0+\
GzFrgXW7ReI7NDUa8V2Dp+t6loLovFHaBw+m/x5Ds0eV+\
zQ4bMVK8Vuso3Ynfxuh04crNihKYOKlXoqZIcOOqzYoYMOK3bohN+\
KHbp0sGJfXsMOrdaqWKkXSlZK7zxE+XYNu9YL3f6Qye7eiFzVL3WayA4tAajYxgnCSXatGxF/\
2qGVBxW71o2IP63UjSA7tASgYtciXJwdWoRWsUPnJVeslGd5hPJahIuzaxFu+0Mm+\
yBYl5RHJyuNxclKg2KyUkKb7ND9MxUrDYrJrkWzOCsNE8k2xmtJVhqvkZXGa2SlaPYKylI0IytFM7I\
70Yx1SdGMrBTNyErRjKwUzchK0YysFM3IStGMrBTNyErRjKwUzchK0YzsQTTbSoy9ivJB2IrWvxPrW\
NfjYF2NoLPzCF9FuTHbnmTXpr3jbHo9GetvZHWTj9VY2JVkGz2HJCtNIJJtbHVKso0VVkn2ILpsvSn\
cbHTb+LeyLqkNI7sTVVnXo2BdR41c8rmlRo6stN6H7MGoLPoiNBb2JB9r6E7PipVW2JBtTI0lWWnNC\
dmhyzUr9uU1rLRNlaw0/\
Po2ytK2E7IPr3naxjAhyQ4dC1GxQ8dCVKy0JoSstBuFrLQ4g6yUACQ7dCxExQ4dC1Gx0poQstImGLJ\
r8TbOSvGW5ds17N36h5xk08sPD3sz/qfZmOJKso03JclKb8r3UJbeFLJrb0qcbXSIk+\
xazzTONnqmSVZKUpBtrN9Nso0uYpKVkhRkG3PESVbqmZKVsvhkGz3TJCttAyLbWPG00zN9gbKUGyEr\
rdshK63bISut2yErrdshKw3byUrrdshK42eyje55kpXW7ZCVEsdkG7sGd9h3UJZOcyAr5TTJSvvcyE\
r73MhKqVSy0j43stI+N7LSWkqya21ynJX2uZGV9rmRldpk3mwstcnn7l+\
PP63UJpOV2mTp2veKldpkslKbfO7+9TgrtcnSRegVK7XJZKU2+\
dy179sfsnQ1eMVKbTJZqU2WbiSvWKlNJiu1yeeuBo+zUpt87o7u+\
E9KapPJSvnkD1CW8slkpXwyWSmfTFbKJ5OV8slkpXwyWSmfTFbKJ5Nda5PjrJRPJivlk8lK/\
WTeSC71k8lK/WSyUj+ZrNRPJiv1k8lK/WSyUj+ZrNRPJiv1k8lK/WSyUj+\
ZrNQmv0RZapPJPrzmaRsr/5Ls2sq/ONvYdZlkpTEQ2cY6xyQrDUbISoGPrLR/\
n2xjM2byaaV4S7ax8i/JSmGerDT0OndH9/ZP6twd3fGnlQLfuTu646wU+M7d0R1npcB37o7u+\
HcrBb5zd3TfszuB79wd3fHvVgp85+7ojrNS4Nu4o/u1Bvt/ofx/\
otyYGUmyjcCXZBsRKMk2IlCSfXoN+/\
1r2MY2pCT7kfOTYll6gVge6jlWrPTestw4xiPJNqYokmyjuUh+t43mIsm+uc4mP+\
TGzEiSHZqtrth3r/klN/rJSbYxSZ5kG4eWJNm1fnL8J7UWb+\
Psp9d8yNKo4P9GWRoVkG30LpJs4yiGJNtIECVZqXtOtpEgSrKNBFGSbSSIkqwU+\
Mg2EkRJtpEgSrKNwJdkpYEm2ca6ix32P6AsjW/JrkWg+\
NNKCSKy0kCTrJSXIitFILJDUxQVK0UgslIEIitFILJSBCK7FoHirDQY+\
U8oS4MRslIEIiulOslKEYisFArISmMgstIUBdlGymSH/\
ertzHsbZ9fe2zgrJRHISlMUZNfe2zi79t7GWakvRVZ6b//61Au0/\
bRkpaEXWSnwkZWGXmSleEtWGnqRlYZeZKXmgqw09CIrDb3ISkMvstLQi2woC/\
cAzK0oh7pwXTYUCrpsqAvXZUNduC67tlA4zv7gmg+5cVp0kv3V+\
tPebbBsTm5L7Odp9u6apw1t3uiyjYFmkm00jkn2lWBdf+\
m25W5djftPkh9H6IavLvssWNfza35IoZMQuuzb13xhofNaumwj05hkQ1s2umxok36XDR1mVbH8u9Qp\
599DedUuK40F+PdQWqjLfusatjEWSP6S18YCcfata9hQWqjLhm5w7LKh/EyX/\
fiap22M85LsJ9d8yH9Yf9qdcd6jo7/7bGNUu/\
Mhk5XCPFkpzJPdGV6yrsdLj7D9VpBdi93bTQ9ZKY9HtpHHSz6tFLvJSoNWstKglWxj0Jr8STVid5Jd\
i93xD3ktdsc/5EbsTj6tNEQnuzZE/6LWrS7Dq0d/99mDnsrP/vinf/qu6W79B4H1L95l3a1/\
LZe73cEj24igSbYRypJs6E7cLhu6E7fLhq5r7bKNxn2HfXz09/\
kPmezaCCnOhi4M77JrGck4ezC82Gp8WX9jOij5WFIrSHatZx1/2sZCuCTbOP4hyYYuJO+\
yUptPtjF8SbIXhRopB0i2Mee2wz49+\
rvPNgLrzqiJ7E4yjnWtJeO2x5tkpWQcWSlPRFbKE5ENXXzQZRsTaUlWmkgjK62pICtNpJGV0lNkpfQ\
U2cY1Dzth5fnR331WimZkG8PEJHswkbY1XmP9UmAlK837kA3daddlG8PEJCutGiQrrRokGzrWuss2z\
s1LstJ0E9nQ5XJdtjFe25nl+iHK0uIJstLiCbKhMyO6bGOMlWSlHURkpdlpso2VZUl2rR++/bQ/\
QrnRV0uyjZR+kpXeW7LS2mayjZtJkmxjkXGSDe3G7rKN3sUO+xbKUuAjK20OICu9QGSleEtWem/\
JSjt2yUphnmwj77XDvkBZ6ieTld5bstIGf7LSBn+\
y0sJgslL3nKzUXJCVuufvoNx4b3dG82TXwvz2h0xW6p6TlbrnZKXeBVmpuSAr5ZPJSvlkstKyI7LSs\
iOyoVtnuqw0LU12LXt+v+g7+QI1BprJ7zZ0KWSXlbaVkpWS9mSlpD1ZKWn/\
S5SlwQhZKXdBVupdkJWSCGSlUQFZaTRPVhoVkJWSCO+\
hLL23ZKX3lqz03pKV3luy0ntLVnpvyUrvLVnpvX0fZWk0T1YazZOVsnBkpRN9yEqjebLSrBfZteYiz\
krv7QcoS/GWrJS0Jysl7clKzQVZ6b0lK4V5slLSnqwU5j9EWXpvyUphnqz03pKV+\
slkpTQ2WSmNTVZKY5OV0thkpTQ2WSmNTVbaXUVWSmOTldLYZKU0NllpWE1WWpRGtrGGNfndSkl7slL\
S/tcoS50astJghKzUqSErDUbISoMRstJghKw0GCErDUY+\
QVkaFZCVkn9kpReIrJT8Iyu9t2Sl5B9ZKflHVkr+/\
Q5lKd6SlSbbyEqTbWSlJAJZKfCRlUYFZKXAR3bo4KK74p9xW2LbV3JV7N01Tzu0PrliG61Ukm0MRpJ\
s55imqq7OlVxVXUNXclXs0JVcFdu5kquqa+\
hKroodOrWqYteyyPEvbOhwjYodOlyjYoeOj6rYoQOVKvYgCdY6dIf1H3qhuoZOuybz8OgRfLbREdn5\
QZCVQjPZndDMuqRwSvb713xyQzOaFduY0UyyUiwiK8UiskMHPVWsFALJfnQNOzT9VLGfbdR1eH1GqK\
6DuLPVI0jfiVHVL/USXqs/\
NoNthOsk25jWS7JvLLH3LUSSHbrvpGIbHYokO3T2fcU2QmySbUxiJtmhI/crthHZk2wjsu+wXzn6+/\
yHTHYtlxt/WqlxJPvtaz5kqU0mO3QZVMW+vIb9/UZdr6N8C9a19mJvf/\
lkD2ZLWtfFVfVLXVeyjXmAJHvQcGwNBFj/2txA/LEa+ZgkKzVMZKXOIlmp10ZW6rWRlVp/sr+/\
hpVmQt5AWZoKJytNwpJtnFGZZKUcOVkpj0p2bdiz/QI9Q/l2DSt1yshKK2fIrjUX2+\
8t2cZy4CS7Mz3HuqTpObKNUwKTP8/G8Dj5tFL7TlaajCTbmIxMfrdD2ysrdmh7ZcUOba+\
s2Mb2yuSHPLS9smKHtldWrJQXJrs2sImzawOb+\
IcsTTSTHbozj6x0Z17FNnqhOx8yWalfRvZgHnYrh8b6GxnJ5GOtDRPjn6a0rPfcnXnxp5Xi+bk78+\
Ls0GW0FTt0Z17FNjIPSVZK3Z27M2+\
b5VUGUsZw4y6QJNtY8pNkpfzoxl0gSVaKQGQbEWinr0ZWmrMiuzZ+jn+30tJlstK6qo3rZZJsY4Yu+\
SFLYZ6sFG/\
JNk7O2WE3ztNMso0t9UlWGgORlSIQWSkCkZUiEFkpApGVIhBZafPMxlmpye9WikBkpT07ZKWBJlkp8\
JFtBL7OT+ph8c+4XcPezXy3FTsU5iu2M8Vd1TU0xV2xQ6trKnZo0rdiG5O+\
SXYoiFbsUBCt2KGVUxU7FM0qtrFPJckOTQxWrBTNHqEsRTOyUjQjO7RTsmK/\
4fySyTbOgUuyUgQiK0UgslIEIitFILJSBCI7lNGr2I+vYRtn/\
CVZKfCR7Ry9wLp2jl6o6joIUa3VHFX9u0cvVPUP7V8j+\
zWUdxfBVPUffGzGYzVCeJJthPAkO7SEt2IbsTTJDk3KVezQotaKbcTSJNuIpUl26Lzcih2alCP7DZS\
lbB1ZaaBBdmhSrmKlvATZtRcozkov0FOUb9ewa3mJ7Q+Z7E66m3U1OkjJR5DaALJDM+\
QVO7RKuGKHVglX7NAq4YodWiVcsVK6m6zUvpOVkg1kh+aMK3Zo+w3Zc9tvtqPZue0329/\
tue03cXZoaVjFSvO857bHxJ9WyrKf2x4TZ6Us+\
7ntMXFWCnzntsfEWSndfbg95mRd30W5MVrZCStk19r3ONto35PsWuZ3O3aTHTpvtmKHlv5WbGNgk2S\
HjjOo2KHFsBUrZX7JNtr3JDu0D5HsOyg3GsckO7QhsGKlzi9ZqfNLVpoWIzt0sk3FDp1sU7FSjousl\
OMiK00Ckh062aZipXU8ZKURBllphEFWCnwfoixFILKNS6qTrBSByEoRiKwUgchKEYisFIHIShGIrBS\
ByEoRiKyU4yL78TXs2uROnJUCH9mhLRSHWyZY9tm7Jfb+Su7XguyDme+2Yh+\
us8mnbUxlJdnOepCqrsZ6kOQjNI4KSrJrRwU9SLM/WH/a5FsxtPqlYodWv1TsUL+\
sYhv9suRPamj1S8WudZDiL9CvrvklDy1DqdihITpZ/n0tdm//kg/7bT7byMQnWSnw8e+N9ZdJduho+\
4pdi7dx9q1r2MYylOR3O7QMpWIbSeLk064N0eNPuxb44qHgk2s+5KHdBGSZKbhdw64N0bd/\
UmSHTjmo2KFTDip2aONBxQ5NAFTs0PrLih1af1mxQ+svK1YKfIf5TJ+VAh/\
ZoY0HFTuUm67YxohvJ94exl+\
flbK1LDdWiCZZKQKx3Bh6JZ9WGnqxLA29WJYiEMtSBGJZGnqx3IhASVYaerEsDb1Y/\
sNGXTvn7FR1HQySWgfGVPXvnrNT1T90zg7Zf4ZyYx42yTZyuUl2aBNGxT655mkbs4lJdmgTRsUObcK\
o2KFNGBU7dLljxTbm13bYr6J80EptNb6sX2p8yT5xvkSya9cXx9lGqivJDl0HUbGN6yCSrNT4km1ck\
JBkX17Drt01G2cbOacd9l+g3Ej+\
JNnGJetJtnFJXJJdy0vEWalxJCs1jmSlVoqs1EqRbSQIkqzUOPJG7Ns17J3zSyYrLZ8m2xi2J9lH17\
A7y6dZ19DtMRW7toos/\
lY0YnfyaaVVZGSlOXyyjTn85Hc7tImvYoc28VWstFicrJTMIju0ia9ihzbxVayUQyO71h2Ms2v9svi\
HLC2UICtt4jt3QuP2dyud0FixUi+\
UrNQLJSttzjp3QmP8Q17rXcSfVoq3505ojLPS5izphMaKlTZnnTuhMf60nRMaWdffoiyFFbJS5pest\
DiA7JP1n2eSbSyES7KNsJJkh+\
7mqdihu3kqVhpPkR06obFiGwvhkmyjfd9ZCPdDlKU10WQbjWOSbWwGSrKNY7mSbKOrn2SlBaxkG+\
9tkm3s3Nhhf4RyY9CaZNfmMOKs9N6SlXavk21M3ifZRhcuyTZGj0lWai7eQnkt8G1/yGSl95ZsY+\
IuyUrHP5CV9iCRlV4gsmthPs42TvHbYV+\
g3Ogn76RfyErNBVmpuSArhXmyUpgnKzUXZKUJALLSBADZxgTAzmierLQikWxjRWLyQ5YORCC7lg7bP\
vSTrLRXhmxj2WfyQ5Z2wZKVZlnISrMsZKUDEXg4vpT827gVJslKByKQlcZAZKXeBVkp57hxc0iSlZI\
Iv0RZem/JSkl7stKogKyUtCcrvUBkpaQ92YteICmJ8B7K0ntLVnpvyUrvLVnpvSUrvbdkpfeWrPTek\
pXe2/dRlrJwZKUsHFmpw0pWStqTlfrJZKWkPVkpaU9Wem8/\
QFlK2pOVmguyUnNBVgrzZKWkPVmpuSArJe3JSkl7slLSnqyUtCcrJe3JSkl7slLSnqyUtCcrJe3JSk\
l7slLSnqyUtCcrJe15sZ+\
URCArJRE2LtJNslISgayURDh3IWf8aaUkwsY9oDvsr1GW3luy0mQbWWmyjayUuyArjQrISs0FWWmyj\
Wyjd7HDfoKyFPjISu8tWWlYTVaKt2SllfZkpReIrBTmyUrx9ncoS/\
GWrNRckJX6yWSl95asFPjISi8QWamfTLbx3nZSJofXJ7Bcsg/\
S7N01Tzs0RVGxjVYqyTY6NUn2oHFsHbxe1b97q0ZVf+Ng9+TH1hhMJdmDTln003x+\
zY9w6HzFil2bS4l/iUMnIFXs0AlIFTt0WWHFDp1KV7Frie/tCH139M/\
wWaljQFbqGJCVOgZkpY4B2XTHgPUfdQz+\
GKxf6hiQlToGZNMdA9YvdQzISh0DslLHgKzUMSArdQzISh0DslLHgGxjRnwnVD5E+XYN2+\
gY7HzIZNMxi/VLMYXs0L3BFTu0wq1iGyvckqzU+JKVGl+yQ+\
fSVuzQubQVu5acjrNDN9dX7NCar4qVIhxT87drWCnCkU1HONZ/MCqb+MmSbcyVJb/\
EoavgKnboivqKlQZTZKXBFFkpnpOV4jlZKZ6TleI52bV4Hm8u1u7biz9tY7I5yUoDZbJr3Yj/d/\
e7PUzk++xBN+If6gjVf5RlTf77G7feJdnGotIk2wjcSXboQraKbVzIlmQbd4Ul2UbjvsM+Rnmt3dn+\
kMmuDV/i7NrMXZxdm0KLs98K1tWYgEk+\
gtTikW3kAJPs0C7Xih26LLtiGyOkJCu172SlMQPZi8KKtECV7EHnfSs99TrKt+\
H6pbBI9uHBYyXrl3rpZIfupq7YbwfrWgu78UcYururYqWBBlkp/pEdururYqX4R/\
blNWzjUuIk25gD22H/BcrS+Ibst695WikLQ1Yak5CVGkeyUhaGrNRKkZVaKbJSL52s1Dg+\
Rfl2DdvoXO9MKJBNT5mz/rUp8/tPM/\
lYjSnzJCtNIpOVJpHJDh0EVrGNy2yTbKNDnGSlhcBkGwmhJCvN5pKVZnPJSovCnqEsRTiyjQiXZKX9\
UGQPslYTPymyjcmcJJvuRrB+aW052cahNsmfbGPEmnzaxoK/\
JCutpCcrzaKRlWbRyA6dFVuxUheRbKOLmPyQh86Krdihs2IrttEzTT7tWhIkzq5lI+\
IfsrRdgWx6qvI5yrfh+ne+edb1OFiX1I85d3n49q/o3OXhcbbRa0uyUs7p3OXh8aeV0iHnLg+\
Ps9JmtXO3eG9/t+du8Y6zjaN/\
k6x0KMXGLd5JVkpRn7tOe7vXdu467funTbKNacnkhyzt6jp3nXb8Q5ZWqJy7Tjv+IUubyc7dax3/\
JTcy4zssr+WVkrbn7rWOs42jf5Os1D0/\
d691nJWym2Sl7CZZKbtJVspukpWym2Sl7Oa5q9LjPykpu0lWmncnK+X7yK7F2+\
2nPXfh5fbTnrvwMs5K49tzF17Gv1tpfHvu5sn4hyyNb8/dPLndJp+7eTL+3Urj23M3T8Y/ZGl8e+\
7myfiHLI1vz10BGf8lS/H23KWI2x/\
yuUsR46w09CIrDb3ISkMvstLQi6w09CIrrT0mKw29yEpDL7LS0GvjMtMkK00tkpUGmmSlxO65uxi3P\
+RzdzHGWWnEd+4uxvh3Kw00z93FGH/atVYqzjZaqU4Eeg3lO5Rv17B3Mz+\
pih1qpSp2qJWq2FeCdTXO8Eg+wlBDW7FDJ/NW7PevedqhjF7FNjJ6SXZoYFOxQwObim1kfZK/5I+u+\
UkNJZsqtpFs2vmQ+ffbNezafr/tD5l/l2I3/y7Fbv59aOlIxQ7tx6vYN675JX/\
jmg9Z6l3w742ruZNPK/Uu+PehJHHFDk3cVezQxF3FDi2UqdihGbSKlfpS/PvaJfPxn5TUl+\
Lfpb7UI5Rv17B3zodMVurCkW104ZIf8pMldru5ICvFW7JSvCXbiLdJVgp8ZIfu2anYoZR4xQ4tHalY\
KfCRlQIfWSnwvYLy7RpWCnxkpcBHVgp8ZJ8ssdvvLVkp8JGVAh9ZKfCRlQIfWSnwkZUCH1kp8JGVAh\
9ZKfCRlQLfV1Bei0D3322SbUSgJCtlWMkOHQ1esUNHg1fs0GaBin15DTt0fDTZr6L8IFjX0M0kFfvE\
+XmSXXsZ4+zQbSIVK72MZIcOzK/YxqqGJDt0Tn/FSi0e2YtavEa/\
bIf9G5QbM99JtjHznWTX5oK3v1uyT65hGyvNkqzUSpGVpinJDu0vrFhpmpJsY8nXDiudtV6xa6PH7e\
9WOmu9YqW1V9JZ6xW7e9Z6Vf/\
QGaUVK63tks5ar9ih04gqdmhLbMU2ktDJ73ZoS2zFDm2JrVhp5bh01nrFDm2JrdihLbEVO3TWesWuD\
WTj7NBZ6xU7tCW2YoduASK7cAT7xHd7eDL7/IdMVuqZkpV6pmTXprjjrDTFTXatdxF/\
WinekpV2apEdOu+9YofOgqjYtSnu+C9ZmuIm+9lGXd9FudG+\
74QVsmtj8TjbOFApyTZ2BiVZKS1LVho9km0sYUqyQ6fNVaw0niIrDWzIStlgskOn35D9EcpS55dso0\
1OskOH3FWsdBYE2aHTbypWWkRLVuqFkpVWPPJUZmk5+LlbELa/W7LSoPXcAf3xp20MWnci0LkD+\
rcD37kD+uPfrbQK/dwB/XFWmtA/d0B//Gmlxe9kpczAuXsB4i/\
Q0DnFZN9DWQp8ZKXAR1YKfGSlwEdWCnxkpcBHVgp8ZKXAR1YKfGSlwEdWCnxkpcBHVgp8ZKXAR1YKf\
O+jLEUgslKmhqyUqSErZWrISpkaslKYJyuFebJSmCcrhXmyUpgnK01RkJXCPFkpzJOVwjxZKd6SleI\
tryOQBppkpTBPVhponruHJ/60UgQ6dw/PduN47h6e+HcrRaBz9/DEWSkCnbuHJ/\
60UgQiKw00z12IE3+BpMD3a5SlwEdW2jJFVjqumuzQTecVK+0tIiv1LshKZy+\
RbSwJ6ISCL6N8Oyr77N3Md1uxQ61UxSbrejzz86zYofU5FTu0v7Bi17r68acd6vxW7FDnt2KHGtqKH\
eqFVuzQkq+\
KHdqDVrFDh9yR5d9v17BSNOPfh46OqdjG0THJpx26DbJih5JNFdtINiXZoT1oFTu0B61ih1b/\
VuzQHrSK/fgadug+4oodSr9UrBT4HqIsBT6yUuAjKwU+slLgIysFPrJS4CMrBT6yUuAjKwU+\
slLgIysFPrJS4CMrBT6yUuAjKwU+6T6PipUCn3SfR8U+\
vOZDfrLEbkcg6T6PipXirXSfR8VKqU7pPo+KlVKd0n0eFSulOqX7PCpWCnz/DOVGKEiya6Hg/\
ieVZIcOKKnYJ9c8bSMCJdmhA0oqdmj1b8UOHVBSsUPHVVdsYxHUDvs1lF8J1tWY+U4+gtT0kF3L+\
sTZRncwyUpND1mp6SErNT1kpaaH7Fr6Jc6upV/\
i7NDpq2Sfony7hr1bYrf73GR3j6yv6pcWWZFttPlJVso8kJUy/WSlTD9ZKdNPVsr0k5Uy/WSlTD/\
ZRqhJslLCg6yU8Dh3vvh2hDt3vvj2h3zufPE420jvJFkp5X7ufPH4hyyl3M+\
dLx5npZT7ufPF46yUcj93vnj8lyytLt45X5x1/S3KUlghu9a+x1kpfU/\
2yfrPM8k2dpAl2aEbgCt26LbJih26r6lih7ZOV+zQ+eIVK6XvyUrt+w9RbjSOSVbq/\
JId2kxcsVKyiazU1ScrZQbIDp09ULFSQuIFytJ7S3btvd3+\
bslKv2Sy0qCVrDQxSHboys2KHbpys2Kl3DRZKTdNVpoGJTt05WbFSilxslJmgKzUcyQ7dCEO2V+\
iLAU+slKHlazUYSUrdVjJSmGerNRhJSt1WMlKHVaeyiz9kslKv2TpgP6Kbczz74R56YD+\
ih06N7Fipckd6YD+ipWSf9IB/RUrzSmRXYtAcfaiUCAtpjh3L8D20547KX/\
7aclKgU86sr5ipcAnHVlfsVLgk46sr1gp8ElH1lesFPikI+\
srVgp8ZKXAJx3QX7FS4PsAZSlTQ1aaoiAr5S7ISlMUZKUpCrLSFAVZaYqCrDRFQVaaoiArTVGQlaYo\
yEpTFGSlKQqy0hQFWSnw/Q5lKfCRlaYoyErjW7LS+JasFObJSlMUZKUpCrJDx3kdnuvxZ+\
VH17BDhw5W7PevYT+6hh0aaFas9Et+eM0vmaz0SyYr/\
ZLJSr9kstIvmaz0S36E8lpfKs4O9aUqtnGrbmcMVLFD565U7JNrvluplSI7dNJUxQ4d91KxQ8e9VOx\
QEqFih7LnFSuFArJDo4KKbUSgne/2b47+GT47dPB6xTYOXk+\
yT65h13qO8Q95aPtgxQ5tH6zYoYnUih06gqtipVHBN1Bea6Xi7FAWrmIb722SXftu4+\
xQ8q9ihybJyf53KA9lzytWGvGRld5bskNJ+\
4qV3luyQ9fbVqzUXJCVuufnjlGKs9J7S1Z6b8lK7y1Z6b09d1ZVnJXeW+\
lgIbLnToCIs2vvbZxtZFiTrJRzPHcCRPxDlvJS506AiD+tNDPyDsrSe0tWem/\
JSjOaZKXmgqw0o0l2aHFLxUopE7JSc3FuA3ucld7bcxvYt7/bcxvY46wUb89tYI8/\
7UUvkBRvuX1Qem/JSu/tue362z+pc9v146z03krbfitWem/P7TbeZrn7SXpvyUrv7bndxts/\
qXO7jeOs9N5KuxYrVnpvz22W3GY/\
RFl6b8lK7y1Z6b0lK723ZKX3lqz03pKV3luy0vztRyhL80BkpXkgstI8EFlpHoisNA9EVmouyErzQG\
Sl5uLcrsU4K8Xbc7sWt9/bc7sW46z0Ap3btRh/2oteICne/j8oS/\
GWrBRvyUrxlqwUb8lK8Zas1FyQleIt2aH1Uv8NyjeUh97bih16gSp2KN5W7NdnflIV++wadmj+\
tmKHLj6tWOm9vUN5qMNasWu/5PjTSr9kskOBr2KlXzLZRuC722D597v1n1SSlQIf/\
z7UYa3YRgRKfshvXPO0a81FnB3ax1exQ5ceVmzj+\
NckO3QuXMUObemu2Ma5cEl2aCd5xV4UgYbuWiT7GspS4CPbGHol2aFDRSp2LQJt/\
6TINjqsSbaxYjfJNk4mTbJDp3tU7NBO8optHMmdZIfuv63YoSwc2TdQlrrnZKUEEVmpn0x2aF9BxTa\
6cEl27Ze8zUob2CtWeoGkDewVOzQhU7FSXkrawF6xUig4t4F9mz23gT3OSvnkcxvY46w0D3RuA3ucl\
SZkzm1gj7PSe/\
sjlKX3lqz0ApGVAh9ZafqJrNRPJivFW7JSP5msNJHKC6SlfjJZqcNKVgp8ZKXxLVlp2pisFG/\
JStPG0n3zZKUNdRUrxVvp+s6KleItWSneSvv4KlaKt+\
f28W2z0n18FSvlpchKYZ6s1FyQlfJS5y49jLNSXurc5WnbP6mPUJbeW7LSe0tWem/\
JSu8tWem9JSu9t2Sl95as9N7+\
GmXpvSUrvUBkpfEtWWl8S1Ya35KVxrdkpfEtWem9lTbUVawUb6UNdRUrxVtpQ13FSvFW2lBXsUOrOj\
nddDsq++zdOtv5kCt2qJWq2INW6v4HlKr/8cxPtmKHXtCK/ek1X+\
Lb1zzt0H32FTu0b6FihzpNFTt0sXzFDvXVKnbtYvn40zYult8JNXdH/\
wyflSIc2aGeacUe9Ey3Ihzrf935yZIdWgFVsWsRLv60axEu/\
rSNy1aTbGM7RpIdmj6rWCnCkR0aTFXsWoSLf8hShOPfb9ewUoTj36UIx78PbQis2MYt48mnHUr5VKw\
U+Ph3KfDx71Lg49+lwMe/S4GPf5cCH/++FvjiTysFPv5dCnwPUb5dw0qBj6wU+MhKgY+\
sFPjISoGPrBT4yEqBj6wU+MhKgY+sFPjISoGPrBT4yEqBj6wU+\
B6hfLuGlQIfWWnWjuzBrJ3xIT9ZYrffW7LSZB5ZKfCRlSbzyEqTeWSlyTyy0mQeWSnwkZUm88hKgY+\
sFPheQVkKfGSlwEdWCnxkpcBH9skSu/3ekpUCH1kp8JGVAh9ZKfCRlQIfWSnwkZUCH1kp8JGVAh/\
Zg8C3tdLhVZQPIly0/p0Wm3U9Dta1tsJjO+jwXotGiE2yayH2/\
lVNsmtJ1fjTPrnmaYdOmq7YRqxLso1Yl2SHjhet2KFzPitWWqX/\
Nyg3pn6SrDT1Q7Yx9ZNkn1zDDh2CXLGNOZgkO3QIcsUOnYdfsVIrRVZadXfuDNc42+\
hLJdm1NjnODm0ZrlhpJfS5M1zjrDSJuXCG69bY77so363/\
ZHeaI7KNNyXJNnbLJllpjEVW6kaQbeQTk6w0xiIrjbHISmMsso1rdZJso/eSZNOJvb9F+\
eY8FtlGpyzJSgkusk+\
cnyzZRjclyTZ2QidZaehIVho6kpWGjmSlxpds43jUJCttST53mnKcbUywJ1lpppusdF4DWalnSvbF+\
tMm2cb1lskPWVrJTVZayb1xZHXyu21cpZZ82qFbNStWWk5A9qII1FhHt8O+\
g7K0soyslKolK2URyUpLvMg2NvXstFJk1wLfduNItnGZZ/\
JDlha0kZUWtJGVxkBkG9dJJ59WWkdHduhmioqV1tGRlQLfeyhLgY+sFPjISoGPrBT4yEqBj6wU+\
MhKgY+sFPjISoGPrBT4yEqBj6wU+MhKgY+sFPjISoHv3AVUcVYKfOfuRoo/rRT4yEqBj6wU+MhKgY+\
sFPjISoFv45av5HcrBT6yUuA7d6dZnJUCH9m1wLf9tOducIuz0hyfdLlYxUpzfGSlOT6y0hwfWWmOj\
6w0x0dWmuMjK83xkZXm+MhKc3zSpYAVK83xkZVGfB+iLI34yEojPrLSiI+sNOIjK434yEojPrLSiI+\
sNOIjK434yEojPrLSiI+\
sNOIjK434yEojPrLSiO8jlKURH1kp8JGV9iGSlfYhkpX2IZKVehdk17bCxFmplTp3h2icld7bc3eIx\
lnpvT13h2icld7bc3eIxtnGsPq1Bvtvi3JjoJlk116gONt4gZJs487uJNu4szvJNt7bJNtI/\
iXZRrzdYf8dyo14m2QbMyNJtnEcQJL91jrbCQUVu/bexj/koXhbsW9dww5NUVTs0IUSFduYK0j+\
pD6+hh0aA1XsJ9c87R/Wn3aH/TuUpVBAVuo5kl3rwsXZRgRKslIEIit14ciutVJxVnpv/z3KUs+\
RbCNTk2SlER/Ztfc2zjZWECVZKcyTlYZeZKX39j+\
iLL23ZBupziQrjfjISmGerBRvyUrNBdnGGCjJSs3FX90ueW/\
JSu8tWem9JSu9t2Sl95as9N6Sld5bstJ7+8+veW/JSv1kslI/mazUTyYrvUBkpX4y2YteoLV+\
cvtpmf6SZjQrdigvVbFD723FDs1oVuzQjGbFDs1oVuxQOqxih5oLstKMZsUOpbErdqifXLFDM5oVO9\
RPrtihGc2KHZrRrNihGc2KHZrRrNihGc2KHerCVezQjGbFDs1oVuxQhpXM36EshQKyUs+\
R7FDKpGKHZjQrVopAZKUuHNmhGc2Kld5baUazYocyNRUrjfikGc2KHcrUVKwU5qUZzYqV3ltpRrNih\
2ZGKlYa8UkzmhUrxVtpRrNih2ZGKlZqLv7qdsl7S1Z6b8lK7y1Z6b0lK723ZKX3lqz03pKV3ltpRrN\
ipX6yNKNZsVI/\
WZrRrFipnyzNaFZsaEbzIZi7ohya0eyyoXRYlw29t102NKPZZZ9ew65t6Y6zjeNxkuxH6+\
zdBsvm5HYNe7fO/qW5gi7b6J4n2VeCdb2+9Aj3TU/yERovY5INnfvZZd++5mlDB4J12dCBYF22Me+\
QZENHUnbZtfY9zoaOpOyyjSMpd4Io/\
x4aPXbZUNany4ayPl32285Pin9f64XGf1Khg4W67JvXPG3j5OkkGzqAs8u+u/\
5LTj6tNMLg30OJxC7bOHk6yYbWXnXZl9ewUu+Cf//0mqf9/RK7PWh9BeXbNezdOrvz3ZKV+\
lJk1zJ6cVbKDJDdyQywrrXMQPyTC00Cdtm1XuiDNNvohSZ/J1L6hexaLzTOSlkfso2sT/\
In1Tj0PsmGbnvpslKOi6zU1ScbWlvbZdf63J+n2cah90m20edO/qQaMzZJdq3PHf+Q1/rc8Q9Zyl+\
SXctffr7b1X8V5ds1bLKux//4EaL1N+a/\
kmxjDjzJNjpgSbbRN0iyjSCdZBthK8k2kic77Osor7UxcTZZV2OxUZJdS03E2cY0T5I9GGDfI6n6Gy\
Pp5GNJLSrZxj1uSfZFsK7GJE3yEdaCQpxt7FRPsqHrQbtsY5ImyTYmaZLsy2vYiwJ+Y+\
SWZBt3wu2wX0NZ6huQlfoGZHfmD1jXwchtoukhK42syK4le+NfWOOy6yQrRTOyoTs/u+\
xnG3U9RfkWrOtu/ae+k8wi25jJTbKNJjHJHszkbo1bWP9RgitZf2MaN/mxNaZxk2yj9U+\
y0gwj2cYM4057SLaxqi/JSjOMZKUQSzZ0tFmXlQaMZBsDxuTTSov3yUqzUGQbq+h3vttnKN+\
uYaXeEdmD3tFWPGf90oYtsmvro+JsI8+ZZBujuSTbWLqTZKXl8mQbgTXJroWa+\
If88hq2sbY5yTaydUl2LcJt916+g/JahIuzjQiXZBvj/\
yS7Nv6Ps42zGZKsNJ1JtjGQTbKNwJdkpXUpZBsbtpKslD0l24i3SbYRgXbWNb6JcqOVSrJr+\
03iTytt1iDb2DKcZKUtw2SlBf1kpXQbWWk3K1lpNyvZRuOYZKWV9WQbY6Ak21ixsMP+\
GGXpDDOyaxEozkpnmJGVzjAjK51hRlY6w4ys1CaTbexC32F/\
grL03pKVunBkpVNfyEpdOLLSC0RWOgeFbCOxm2QbU5dJVtocSVY6kISsdCAJWakLR/aiUCD1HF+\
gLCURyEoRiKyURCArRSCyUhKBrJREICslEchKHVayUhKBrJREICslEchKEYisFAreQVkajJCVkghkp\
SQCWSmJQFZKIpCVxkBkpTaZbONYjR32FyhLx52RXevCxVnpvSXbWJSWZBtnuCZZqQtHttGFS7JSc0F\
W6sKRlbpwZKUuHNm1Llz8Q74oFEg9x3dRlpIIZKUkAlkpiUBWSiKQlZIIZKUIRFZKIpCVIhBZKQKRl\
SIQWSkCkV2LQHFWWo39HsrSYISslEQgK42ByEoRiKw0BiIrbbQlK220Jfv2Ert9ACrZtXi7fSg1WSn\
ekpX2A5GVZqvJroX5+\
E9Kmq0mK4V5slKYJysdbktW2lZMtrHpaod9H2WpU0NW6tSQlTo1ZKVODVmpU0NW6tSQlTo1ZKVODVm\
pU0NW6tSQlTo1ZKVODVmpU0NW6tSQlTo1ZKVODVmpU0NW6tSQbXRqdj7kD1CWOjVkpd4FWWnamKzUu\
yArTRuTlZL2ZKVpY7JS0p6slLQnKyXtyUqBj+xa4It/\
yNK0MVlp2vhDlKUFh2SlYTVZKQKRlRYckpUWHJKVFhySlUIBWWmrym9Qlt5bstJ7S1Z6b8lK7y1Z6b\
0lK723ZKX3lqwU5n+LsjTiIyuN+MhK7y1ZacRHVhrxkZVGfGSlER9ZqbkgK434yEojPrLSiI+\
sNOIje1EokEZ8n6K81oXbflqy0kJhstKMJllpoTBZaaEwWSkCkZXm+\
MhKEYisFIHIShGIrBSByK5FoDjbWCh812AfFP+\
M2zXs3TrbeW8rtjEGSrKdS9aquoZuA6jYRmYgyQ4tlKnYt6952rWlI3G2Ec2SbOP0piQ7dANMxTaSx\
El2aDFFxQ4dy0/2EcpSNCMrRTOyQ/d6V+w3nF8y2W9dw0oRiKwUgchKEYisFIHIShGIbGNgk2Q/\
vob9wzWsFPjIdm6OZV2vonwL1nUQou4fPlX/\
7qWmVf2NS013Yt3h9djBx5KuzK7YRghPso0QnmQbsTTJNmJpkh26a6Zih64RrdhGLE2yjViaZBuxNM\
kO7fcj+w2UpWwdWWmgQbaxdCDJSnkJsmsvUJyVXiDew3u7hl3LS2x/yGR30t2sq9FBSj6C1Aacu1U+\
/rRrHaT40w7tlKzYoXvWK7YxeZtkpXQ3Wal9JyslG85d7x5/2qHr3ck+R/m2/\
iEn2bVotv3dkpV6oWQb62aTrDTPS1bKspOVsuxkpSw7WSnLTlbKspOVAh9ZaTxFVkp3k91Jd38X5cZ\
oZSeskG2sSk2yQ7eMV+xa5nc7dpNthJUk2xjYJNnGwCbJNgY2SXbolvGKlTK/\
ZBvte5JtdPV32nfepdFoHJNsY2VLkpU6v2Slzi9ZaVqMbONmzCQ7tFOgYqUc17mrd+\
KsNAlItnEaWPJppXU85+43ij+tNMIgKwW+\
c8eEbD8t2bV5hzgrRSCyUgQiK0UgslIEIitFoHNnscRZKQKRlSIQWSnHRfbja9i1yZ04KwU+\
skNbKLhglf+\
M2zXs3cyHXLFDWygqdmgLRcUOrWqo2KHeRcUOTe5U7NDkTsUOTe5U7NDkTsUODb0qdi3wxdmhVQ0VO\
xT4KlYKfK+gLAU+slLgI/vgmqd9ssRuhwKyjdPAkqwU+\
MgOLeer2MYRMEl2bVgdf9qhYXXFNs5iSbIvr2GHbk+sWCnwkT0IfK3NZqz/cD/\
hYP07geJwP2GorsaRKTuP8FWUHwTruugRniyx270Eso2j05JsY/\
V9kh1KR1dsIx2dZId2RVZsI0GbZNfiZpxtnCuZZBvL4HfYw03aobrW9hvFH2FoWV7FNqYbk+\
zQsryKHVqWV7FDy/IqdmhZXsU2pqSS7FpmLs42pqSS7NCiCLL/\
LcprSaM4O7QWo2KH1mJUbKPzm2QbvdAkK2VvyA6tTqhYabaE7NDqhIodWp1QsY0+\
d5JtRKAkO3RJZ8VKge/cQQpx9m6J3X5vDw9S+P+\
zWwm7c4crbP92zh2uEP80pdmYc4crxJ9WWoZw7nCFOCsF1nOHK8TZtVATZ4fW31WsNBsjHa5A9hnKU\
oQjK0U4sgcjyq0Ix/\
qHTsuvWGm9Admh44MqVlpvQFZab0BWGrGSldYbkJXWG5BdG8PFWWm9Admh44MqduhYR7K/\
QLmx9CzJDh2oU7HSmmuyUgQiK7XJZIe2VlWsNNghO3SSXMVKoYCsNMYiK0UgstLQjqwU+\
MhKC9vfQ1maxyIrzeyQlfJeZKW8F1lpHousFIHISlk+\
slIoICu1yWSlKRayUt6LrDQqeB9lqU0mK7XJZKU2mazUJpOV2mSyUptMVmqTyUptMlmpTSYrtclkpT\
aZ7NCWyMO9iH9Wvl3D3q2zrwXZRl4qyT6c+UlV7KMl9vP003bWald1Ne4ESz7C15fY+6YnyT5dYh+\
k2aEzESt2qINUsUMdpIptdBmS3+1Q/rJihxZrVOxaIjH+Ag0d11exQz2Vim30VHY+\
ZP69MXpMsmtBNM42prKS7NCcUsWuBb74T0oKfPz7m9c8bWPiLskODdEr9t31X3LyaRu7DpJsI94m2U\
ZCIsk25guT7Mtr2LXeRfwF+vSap21MU+\
4kJJiOuV3D3jnfLdmho6Eq9skSe984Jp9W6tSQlca3ZIeWalbs0LKgih1aqlmxQ0s1K3ZoAqBiG4Ev\
yQ6tWKlYaVhNtrEZYSfeHsZfn20Mq3c+5MOy/\
7RSPnnjTMQk2xjNJ79baTTPsjSa3ziKMclKo3mWpdE8y9KweuMEyCQrDaulgycrVhpWsywNqw+\
P2TxZ1+Ehk6G6DgbArd2BVf0H+9+\
j9TcmqHdG0n919Pe19jDJDh0mVrFrHYr4065F9jg7dFhkxa6F2Ph325igTrJDR6dVbCOyJ9mPr3naR\
qxLso0tJzvs4RmVwVBz7tzK+GM1LrJJso1NlUm2sTooyQ4dmVuxUuN77tzKODt0nXTFrjW+\
cfaiVlBax/w3KK/lE+PsWj88zkptMtkn17CNxF6SldpkslKbTFZqk8kOnSVcsY3kzw577mzDOHu3/\
iHvpLrIDu33q9iH6x9ykm3MaCW/21eCdQ0dFlmxa7Nj8bdi6IzKim0ks5Ls2mqU+\
NNKq1HOHY0ZZ4eObalYKYieO6Myzg6dKFKxQyd4VezQGZVkn6N8W/+Qk+\
xaT2X7uyXbGD0m2cYsTpKVFkqQldZDkm1k9JLs0BEBFSvt9yMr7fcjO3T9QMVK+/\
3ISgsTyX62Udd3UW6MRHfCCllpbEZWmqUnO3TTWMVKaTqyjRFGkh26aaxih24aq1hpupysNGNDttG+\
J1lpY/WbKK/ly+6fNsk2+\
txJtpFsSrLSUmyy0sZqso0lTElW2gxEVtrzS1ZanEy2cdNYkm109ZPsy2vYxtanHfbHKEvnY5Fdi0B\
xtjF5n2SlzUBkG/MOSXZtVBBnpTaZbKPnuMP+\
BGXpbByyjWF1kpXeW7KNc2STbGNYnWSlLhzZRhcuyUrNBVmpC0dW6sKRlbpwZNe6cPEP+\
aJQIPUcX6AsJRHISkkEslISgayURCArJRHIShGIrJREICtFILJSBCIrRSCyUgQiKyURyEqh4B2UpSQ\
C2UYE2nlvyUpjILLSGIislLsgK0UgstJCGbLSQhmyaxOp25NtZKXtzmSlg0zIrk0bb59QTbbRu0g+\
rbSphGyjd5F8Wun8FLLSaiSy0mokstIk+\
caNtklWGt9uXKSbZKXxLVlpimLjIt0k2wh8SbaxMDXJNhYuJVnpBK+Ni3STrDS+\
JdvYxJlkpWH1uyhLGVayUgQiK2VYyUoRiKw0viUrZVjJShlWslKGlayUYSUrZVjJShlWslIEItu4on\
KH5f29a6Fg+\
ydFVkp1kpVyjhtXuSdZaZnWuTvV408rZeHISoMRstJgZOMq9yQrDUY2bpBPslIo4LXBUiggK4UCslI\
o2LhBPslKoeDcVe7xp5VCAVkpFJCVQsHGDfJJVgoFGxfXJ1kpFHyAsrQInKwUCshKCyDISqGArLQIn\
KyUICIrLQInKyWIyEoJIrJSgoislCAiK4UCstIicLLSFMWHKEuT5GQbMyM7PUeyUuAjKwU+\
stLQi6w0M0JWWvlHVlr5R/bt9ae9C7LSyj+y0kCTrLTyj6y08o+\
stPKPrLTyj6w0viUrrfwjK638Iyut/PsNylKnhqyU2CUr9S7ISr0LslKGlay04JCsNL4lKy3T+\
i3K0ntLVlovRVZasUtWWi9FVnqByEozI2SlFbtkpZkRsv8fcW+ws9lxnGni+\
6uKlnYFS21CtiGXboAckjvDK0E34JWbNr011Bc1PR5PT18CKZGiFmUuDZtu7ti8DINAj4eagWvVfpS\
tyDj5xnOWiQPk853znZNvRGRkhLQzQqy0M0KsZDkSuxcOiz/\
km6RACod9hXEjLpXESgpErJSxS6ykQMRKcSlipQ0ZYqWMXWIlg5VYaUOGWGlDhlhpQ4ZYSYGIbezNd\
+JSyxbpHOfDYRX2aQv7JubY+W4r7J7rFcc2QiZJbGMfKPnfvhWca6jxV4XdMxm+S/9hDe1OYvc2d+\
LYvc2d+H871IGrwg41IqmwQ41IKuxQT6oKO9Tjl9in1c/\
wsZKIEiuJKLGSiBIriSixJyLKuV4G53p7/3Ek/\
wVJkImVBJlYSZCJlQSZWEmQiZUEmVhJkImVBJnYTosuzvUM40dwroV0vvmrU/Mv/Jbo/I1l+\
ESVeP1xD3bP0Dn+VHl9Yegc/Ym8Ljm3vN4ITCf/xIaWJrEf3vPuDCVMVthGwmQS29h/\
TmKHEiYrbKODavJN/vSeu23sPyfvtrH/nLzb1/\
fc7Vf33G1j0yGJHcrTrLBSdOgFxo97sJLRROyz4FySgURsw0BKYiWvn1jJ6ydWMhmIHUoYqLBSjIPY\
hnYnsQ0RTWIb2VRJrBRaIfYktMJkhEdwrnRohfOnQyucfy+08m/XjuR6uZXlY1f/1m8OnibHq3/ru+\
D8e//WsXHFceN8RhK7F8yIYxuimcTuObxxbCNCn8R+\
dTDXS4zTazDnT0dGOf9z5y8gdrHXG72txVmYo8WW8+/\
5S8eLIbGNM3JJ7DvBuaT1nNhGuDaJlQKYxA4dva6wX9yD/eYerBTk+gHGjWN+Sew799yttFwQK5l/\
xA6Vw6iwjf2OJLZxujCJbZwuTGKl3R1i99bk+N02tlmSWEkK3sb4cQ827Xxw/sb5+\
eRt7fkkcawkrMS+\
G5xLyvwgVlJLYhuZH0nsQqSjX10j1yJ5W5IRQKxkBBArGQHESkYAsY0UjyT29T1YyfYgtrEplsTubY\
p9d4p9D+PHPdiFyTOxBUhso7B2EtuwhJJY6SQOsaugbXL+k9M5nEs6nUNso8JG8sk1gj/\
Ju20Ef5JYKT2IWCk9iFgpYYbYhgGWxEpbjsRKURhiG+\
GQ5EOW8nSIlQLy72P8uAcrWULEnmSdcq5GSknyFhoNPJJY6aAKsdJBFWIbWxlJrHRQhdjGPm8SO1Tr\
usLu+fVxrHSGgljpDAWxDTU7wX6I8Z7LefyQid1zOeN32/\
Cnkljp3AOxUpEFYiUpIFbKpSR2qNtChZWKLBArKRCxUm0HYiXhI1YSvo8xbmz/\
JrHS4kisFPUhVor6ECsdCiNWOhRGrBTjIlZaHImVVilipUNhxErBJmIl8/\
wTjKU1mVjJKyBW8gqIbaTZJ7GSeU6sFJciVsrIJ1ZKsSVWiksR2xC+\
5N1KPhCx0rEHYiWZJ1bygYiVwmHESnr7KcaS8BErCR+\
xUjiMWMnjI1bSW2KlcBixUjiMWEkKiJXCYcRKUkCsJAXESo4msVI4jB3VJdeLWGlxJFYKhxErhcOIl\
cJhxErhMGKlcBix0uJIrLRKESuFw4iVwmHESuY5G0JLazKxkldArOQVECuFw4iVzHNipXAYsVI4jFg\
pHEasFA4jVgqHESv5QMRK4TBiJZknVvKBiJXCYcRKenvQzzaJlYTvoJ9tEit5fAf9bJNYKRx20M/\
2ZHE86GebvFspHHbQzzaJlaTgoJ9tEjvUz/Z7GD9h/LgH+\
zTzkCvsngLFsasjsZ1aE9X8QydwKuyf3/M0h2KaFXYopllhh6J8FXZI4Srs0HnSCjvUPKXC/\
v092KHgYoXdc3aOpWbZBs/HSgpHrKRwxA5V3aqwP97CHn9AxO4JXxwrCR+\
xkvARKwkfsZLwESsJH7GS8BG7J3zxu5WEj1hJ+F5g/\
LgHKwkfsY3aTsm7fbWFPf6AiB0qflBhJQUitrGrlsQOxTQr7NCuWoUdKn5QYYeCixX29T3YoaS3Cis\
JH7GS8C27c/lYSfiIlYSP2Fdb2OPlglhJ+IiVhI9YSfiIlYSPWEn4iJWEj1hJ+\
IiVhI9YSfiIlYSP2KEadsT+EOPTNmPV/EPNAyvsq/0/MYltJHAksUP18CtsI3c+\
iR1K4KiwQymEFXaocHyF3Vvz49ihUuoVtrHmn2D/COPGzksSK+\
28ENvYeUliX92DbWQ6JLHSKkVsYwskiR1q5lFhh7pqVNjG3v8JVipzXGGf9v/\
bEzv8pMxxNZeUZCWVOa6wQ+\
dnKqwU8JDKHFdYKeAhlTmusFLAQypzXGGlgIdU5rjCSgGPDzDeU7M3DzmJldSMWCm3i9g9D+\
P4lSJWyi4mVor0E7snfPG7lZKsiJWSrIiVkqyIlZKsiJWyi4mVQu7ELhToKPb9ZxjvrfnHCkfs3pof\
xzbW/CR2L6r05t1JYqXwDrENZyeJbZj/SexQi9gKO3R8vsIOdSirsFJUidihc+zE/\
jXGQ3VjKmxjTU5iG5H+JHboHHuFlcx/YodKiFVYKRJEbGNNTmIlO5zYxu5rEiuZ/8S+\
vuchS14HsUN12oiVSttXWEkKiJXW5Gul7eMPuRGSObGlrpW2PzbhrpW2j/+\
30l7EtdL2cay0xX2ttH38bocKuFRYSYGuVdSP323jjMUJ9hcYN04dJLHSFgix0hYIsdLeP7HS8XZip\
U14YiXhI1baAiF2qIRYhZX2/omVFIjYPdcr/pClU/XESpkOn2EsBf+IlcJhxEo+\
ELENHyiJlaJwxEpSQKy0CU+\
stCYTK8WliJUCRMRKXgGxklfwK4ylNZlYaU0mVlqTiZXWZGKlNZlYaU0mVlqTiZXWZGKlNZlYaU0mV\
lqTiZU2yaV2IxVW2qIgVtqiuNZuJP6QpS2Ka+1GjrcorrUbif+\
30hbFtXYjcay0RXGt3Uj8bqUAEbHSFsW1Lifxu5WckX/\
GWNqiIFbaoiBW2qIgVtqiIFbaoiBW2qIgVhI+YqUtCmKlLQpiJdeLWEmBiN3z+\
OIPWdqiIHaoucr3MX6sxnk7ucI+bWGfdR9yhd3T2zj2+cybXGEbMp/8b98KzvVy/\
xaST26vH9t36T9sqDFahR2KDFTYoSBxhR0Km1bYIZOhwg5pd4UdcuMq7FA1X2Kv9W85FtFr/\
VuOX6lr/Vvi2KFobYUdcuMq7FBxmwq7tybH73Yofllhh+KXFVaSgmuNVOKv1JA/\
VWGHqsxUWEmBeF1SIF6XFIjXJQXidUmBeF1SIF6XFIjXJQXidUmBeF1SIF6XFIjXJQXidUmBeF1SIF\
6XFOhaR5NjBbrW0eT4IV/raBLHPr8H29Db5H87tF9YYfeCf8fLBbF7wb/\
4dytZF9e61cQfsmRdSP1bKqwk88QOFRaqsJLMX+vfEn/Iksz/COOhVl4Vdk/\
44tiTrSzOtbeVdSyixDb2lJLYobTPCjvUjqDCDrUjqLBDiZAV9tuDud7DWLLfiZXsd2Iby1gSu7DfW\
4VHq/kbS1vytiRDnVhpl55YyWImtmExn6wxxDbSGJPYoSJ3FVaSLWKHsicr7FC90wo7lD1ZYaWgJ7G\
SW0LsUJcFYqUuCxV2z3o5/m+lLgsVVorHSV0WKqyUFSd1WaiwUlac1GWhwg5Vd62wQ2VWK+\
zQUa4KK+UAbnRZmFCgP8V4T4Hi2Ib/nMQ2/Ockds9/\
jmOHGphWWGlHiNih7s4VdujEdoVteHxJ7FCriQorRQyJHWoqXWElBforjIdO9VZYKbhIrJQVR+\
xe8O/YqCFWCv4RK+3SEyulpxEr7eR+jLH03RLbMGqSWCmIQKz03RLbsKWSWCmIQKy0+\
0qsZMIRO1R7oMIONSmrsNKaTKxkORI7VHSnwkqRGmIlg5XYobJvxErlkSusZCcTKx1aIVbaJCdWspO\
v1aCO3620SX6tBvXxmnytBnX8v5U2yYmVtiiIlTbJpYrbFVbaJL9W+jr+Jkt6K5W+\
rrCS3hIr6S2xkt4SK+nttfri8buV9PZaffFjBbpWXzz+30p6S6ykt8RKeitVU6+\
wkt5eK2sef5Mlvf0cY0mBiJU2ZIiV0rSIlSKsxEoRVmKlCCuxUoSVWOnYJLFShJVYKcJKrBRhJVZSI\
GKlXDhipcAusUNlzYn9J4yljVRiJUeTWElviZU2UomVHE1ipQQIYiUpIHYoAeIHGPP6UICowg59QBX\
2nXvuttGOoCPzFXYombTCfnjPfzvUBaHCNuzk5EP+9J43eWhxrLBDhzcq7FCkpsIO2ckV9vU9/+0X+\
3eb/IC+uuchDzUXrLDfOHf7AuMhr6DCDp1arLCSdUHsULOjCivpLbFDcakKO7RFUWGHynlVWEn4iJW\
Ej9g94YtjG8KXxDa6DiWxewp0/CZfK595fLdS+\
cwKKwnfQfnM5N1KekuspLdSsdAKK3nzxErWBbGSN0+\
s5M1fKxYaf8iSdXFQozSJbbjVyVdKcquJldxqYhtudfJuvzmYazn3v7+FVsW+\
av53gr91oUXR37oQnej8C3WJzv9p8Fl/FpxrseBH7/vz4G9dLGDR3/\
pV8LdKzs2fYCxt3hErbd4Ru2fux7F75n4c20j7SmKHEo8rrLSvRKxkABM7lH9VYYdOuFbYhgGcxO4Z\
wHGstMFDrLTB8w7G0gYPsXtRveOHTOxeVC9+t5LeEjuUbVZhpagesUNJbhVW2lcithEdSGIlO1kq/\
V9h91ap44e8UfrfuFtp70HqCFBhJWfkWiOCOFYyz4mVTDhiJVvqQ4wlo4ZYyaghVvpuiZU274iVvlt\
ipSACsUMFViustEoRKwURiJWCCMRKQQRipSACsVKyjFQfssJKUnCtPmQcK0mBVJaywkpScK1Q47EUS\
BUTK6wkBVLFxAorSQGxkhQQK0nBLzCWIqzESt48sVLwj1hJCoiVktyIlVLoiZVCncRKKfTESkluxEp\
JbsTurclx7F6AKI69SQqkuNSnGEvOCLGSM0Ks5IwQKykQsZIzQqzkjBArOSPESs4IsZIzQqzkjBArO\
SPESs4IsVKWiVRHvcJKO5rX6qjHsVLCoVS+vcJKPtC1guZvsCdSIFUWr7CSDyRVFq+\
wkg9ErOQDEStJgVTiu8JKUnCtxHccK0mBVFm8wkpScK3W9rEUSEWvK6wkBVLR6worSQGxkhQQK8WlW\
HJUChBdq7Udv1spQESsFCAiVgoQHRS9TmKlAJFUfbrCSgEiqfp0hZUCRMRKASJiJa/\
gC4ylTHtiJWeEWMkZIVbamydWEj5ipUx7YiXhI1aSAmK/uAcr7Wh+\
hbFksBIrGazESt8tsZLBSqz03RIrGazESgYrsdIqRaxksBIrGazESgYrsZLBSqxksH6DsWSwEisZrM\
RKBiuxksFKrCR8xEoGK7GS8BErSQGxksFK7J7B+qz7kH+E8RPGe6tUHLu3SsWxbwXnerl1C+\
2vosLuLT3fdV/PCju0cVdhG52aOlZohf35/n+bxDaa5CYfcmO/MHm3Q/\
uFFbbRDit5t98ezPVsNff8e0LswsZr1U2s5pdWVGKHTgZV2KEmdBV2qGdlhR2yqipsp4wu5+\
J16avj9fRXx+vSV8fr0lfH69JXx+vSV8fr0lfH643g+4nEvsD4xLrnXI2vInkLP97/\
w5LYxseYxEpmNrENMzuJlcxsYoc6gVfYRn5cEru34sWxN614J04FOw40zJuTW9joZ3Rk3nB+aSE/\
6CCUxErxEmIb5k0S2zBvktgTp+Ilxouv7uj15/yL+G50/udbf8Hx50VsetXg/KuWKb8Jzr+3Kh2/\
ucQOtVOrsJ0GMdVcQ83KKuyeqRr/w/\
ZM1Ti2EZpNYqX1nNhG7egk9lvnTV6qWWguybjiWPKSOZZsOo4lL5ljyUvmWPKSOZa8ZI4lL5ljyUvm\
WPKSOW4stCdR0B9jPJSUW2GlwDqxUmCdWCmwTqwUWCd2KKt9KXT/03ioUmSF3fMtjx+\
y1Iunwg714qmwQ/UHKqy0Skm9eCrs0In8CtuQ+\
SR2sUodBWfYRePJua1rvX7iWGkVvNbrJ363J94p55IyG671DYr/YdKKeq1vUBwrrajX+\
gbFsekV9c8w3ltRjyMbxDYOjSSxjUMjSexe1OrNu5PE7jlmcawUMCdWCpgT2zirksRKcXpipagVsdI\
uM7F74aNjhfsrjIfOD1ZYydwkduggX4UdOshXYYdO1FXYhhQksZKtRqwUGvwEY+\
m7JVb6bomVvltipe+\
WWOm7JVb6bomVvltiGwe0TrCsayWFd66VOIxjpWjztRKHx8vFtVqDcay0JyYV/auwkt7+\
GmNJb4mVvltiGyGTJFaSeWIlmSd2qM5GhZWsC2Kl5YLYL+\
7BNpL9TrBfYCytUsRKqxSx0ipFrLRKESutUsRKqxSx0ipFrLRKESutUsRKq9Q/\
YSytUsRKsQtipeWCWGm5IFb6bomVYhfESrELYiUfSKo1WGEl60KqNVhhpeVCqjVYYSXrQqo1WGEl60\
KqNVhhhw48MWvlsRrv/bdJ7NMWtl0xr8Lurclx7NCaXGGHUnkq7Oqcbicxqpq/cU43+\
TT31vx2ecwKO7T4Vti/uQfbyFBKYhsZSknsUIXzCjtUarzC/\
ss92KEjvcsEeP4MHysJK7GSsBIrCSuxkrASmxZWzr8Q1uj8b+8/tuS/\
JQk3sZJwEysJN7GScBMrCTexknATKwk3sZJwE9vI8T1ZZVme9nEPdk+4j18pYjtnu6q5JMfsWq3o+\
JPbW2jjd7u30MbvtlF5JIkd2jKosNL6TuxQ/+oK+\
8U92KH91Aq7p2bxu5XUjNcf92AlNeP1EzXjdUnNeF1SM16X1IzXJTXjdUnNeF1SM16X1IzXJTXjdUn\
NeF1SM16X1IzXpaDqC4wf92D31Oz4vyU2He/j/\
EO1OCrsUFGMCisFxoiVAmPESoExYodyNirsUNuyCivF44jdU7g4dqjQXYWVoo/ESv4a69jvKVwcK/\
lrxA6d76ywz51XaqOtxoT1QuyJU3zQuSP55BpHVJNPTrJUiJV2DomVQgDESiEAYqUQALGSL07sUHWg\
CtvwxZNYyRcnVvLFiV1YKkdu4u9h/Bie/+\
Sf51wvg3Mt0lWO7nvZZig017PgXA3rKHkLL4JzrSInyd861GOjwkpm0LJV0OCH0KgEkrythuGRxA71\
8KiwQ800KqxkAVxrHxTHSkEDniVqHDVMYiWhIDYdFuf80uK+rC/\
sYxvx6SR2qCZshR2qCVthh2rCVtihKqnEXmtNEsfuLUdvPqAktnEYIIkdOvlcYYdOPldYKSvmWmuSO\
FbaRbvWmiSOlWy15TkxH/u0/5CT2LTRtLSE/afZWBeS2I/v+RM/uQcrGU0cSx4rx5/\
fc7eNXIIktrHmJ7HSmv+nGEtrPrF7a34c29hdT2IbdngSO9RBpsJKwUtiG5u1Seye8MX/2z3hi2OH+\
h5XWClaQOye8MXvVsrv+hhjKUhBrBSkIFYKUhArRQuIbazJSayUYUysFMElVpICYhs+\
UPIhS7t2xEonhoiVFIjYhgIl71Y6qETsTcLXOLpzgr3WgimO3dPb44dMbCPVN4kdauVSYaUwObFSwi\
qxUt4IsVLMkdiG65V8yNL+\
8LX2WvFXSgp1EtsIdSbvVjo2RayUnkuspLefYSzpLbGS3hIr6S2xkt4SK+\
ktsZLeEivpLbGS3hIr6S2xkt4SK+ktsZLeEivpLbGS3hIr6S2xkt7+CmNJb4mV9JZYSW+\
JlfSWWElviZX0llhJb4mV9JZYSW+JlfSWWElviZX0llhJb4mV9JZYSW+\
JlZLMr7UGj2P39Pb4IRMr7d9eaw0ev1tp/5ZYaf+WWGn/llhp/5ZYaf+WWGn/9lrb9/\
grJe3fEivt3xIr7d8SK+3fEiv5t+zRLfm3xEr+LbGSf0us5N9KTe4rrOTfEiv5t8RK/\
i2xkn9LrOTfEiv5t8RK/\
i2xkn9LrOTfEiv5t8RKevsFxpLeEivpLbGS3hK7d2YkjpVknlipnCGxkjdPrOR6EfvFPVipOO+\
1JvdxrLRKXWtyH79baZW61uQ+/pClVepak/s4VlqlrjW5j2MbhTm/18D+\
52Lc2CtIYhurVBLbOAibxDb2CpLYRuwiif3ze7CN5SKJ/\
XvnlfpbjKUPiNihzbYKK323xDZkPol99x7sUKizwjaWiyT2w31s8iE3thaT2KFQZ4X99J43uRFzTGI\
be3xJbGOPL4l9fc8rtae3cexX9zzkr7ewxx/Q32EseQXENqyLJLYRREhi92Q+\
jpXMc2Ibe3xJbCOnJoltbLYlsZLwEdvYbEtiG5ttSWxD+JJYydEkdk+Bju/2v2As+\
bfENsLYSawUICJWcjSJleJSxEoKROxQVmeFlRSIWEmBiJUUiFhJgYjdU6A4VnJG/\
ivGkjNCrKRAxEqhTmIlBSJWkgJiJR+IWGmLgthGyOQE+\
8PHle82jt37buNYKYhArLRFQWwjJSCJ3ftu41jJliJW+m7/\
4NIHdHy3xEquF7GS8BEruV7ESnpLrOR6ESu5XsRKywWxkutFrOR6ESu5XsRKrhexQ67X3xY/\
Y8j1qrBDClRhh1yvCjukQBV2SAoq7JDrVWGHXK8KOxS0J5Zj6QPieCg7rMJK3y3HQ65XhR2yHCvsUH\
ZYhR3KDquwQ9lhFXYoO6zCDmWHVdih7LAKO2QnV9ih7LAKO5QdVmH37OT4KzWUHVZhh7LDKqzkFfwd\
xpJXQOxQdliFHQrsVtih7LAKK5nnxA4FiCrsUHZYhR0KEFVYSfiIHQoQVdihAFGFbQhfEis5msQOZY\
cR+18wlvxbYoe2KCqsFCAiVnI0iZXiUsRKCkTs0BZFhZUUiFhJgYiVFIhYSYGI3VOgOFZyRqTssAor\
KZCUHVZhJQWSssMqrOQDSdlhFXYoy4RYKTuswu59t3GsFESQssMq7FB2WIUdyg6rsJItJWWHEStlh1\
VYyfWSssMqrOR6SdlhFVZyvaTssAorLRdSdliFlVwvKTuswkqu17XssPK/\
fQHMoxiHTLguNiQFXWzIhOtiQyZcF/v+Pdi/uOchN5pCJLH/sI99OsA+W133sU/72N+\
lt11sKEDUxYbs5C42lILXxb4VnOvlPU8uZOp3sXs1XZ+lsXvr+5u7Tb4ne+t7/PX86J67DXXx6GJ/\
fs/dNvpaJN9kSbuJ/\
eKeh7xnMsSxX97zkBtFkZN3G2qn0cU22kWePGRelwwkXg9F4rvY0A5aFxsq3d7FNmQ+\
ebcNNy55t5LM83qoUH0X24joJbGhhPIutqG3SWzDRU8+\
5D29jd9tQ29PIgNvra77WCkgQWyoPXMXm5xrz0U/\
XnqIlWSFWMmNI1Zy44httANOYiURJVYSUWJDfXm7WEnNiJX8KWL3/\
KnvTmXl91bXfexCzaLzvwzO9fb+\
C5G8hcamVhK755bEsaEu9l1sI60iiW0cr01iG4b6Cfbl6rqP3bOY49hGokES+\
yI4VyPslLyFRdjpDSQ1fyO+lLwtaUUltmGRJ7Gh9uhdbKMqRBLb8D+SWEk/iN0La8X/\
25tkq9GKN4lt9Ck/wf4QY0m2iH1xD/YkBYRz7fkHx18FsZJ/\
QGwjvpTENhKRk9jGfn0S24i4JLGN0McJlt2FH/dg9/yD4/gSsQvj+sjK5fxSuJtYac+\
Y2L3lKH63e8Z1/G4bWUtJbGPxTWIbi28S2ziOkcQ2jOsktmHlJrF7UhO/228P5np/\
dT00154WHf8LxO6lNR3/C8TuGf1xbFp5Of9CeaPzNxyN5GNr5JonsVLSN7HS/\
jmxUrSOWClaR2yohmsXK5lPxEq+K7GNbIEktnGINvmQJauNWClbgNhG9vXJf/uz1XUf2/\
DUk9hG7lsS27COktjGkeEkVtqUI7bhwCexUpoDsVKaA7HS7hixjey8JFaKFRMr7QUS29DbJLaxO3aS\
a/4fMZaqRxC755/\
HsdKxI2IbIeQkVirjQGwj3pfENs5kJrGNMOMJ9i8xlr5bYvdMuDhWqvpCrFT1hVip6gux0nJBrHRyn\
NhGEv4J9iOMJeEjVvpuiZWqeRAr6S2x0jFfYqUPiFhJ5omV9PZjjCW9JVb6bomV9JZYSW+\
JlfSWWElviZWWC2Ilvf0EY6msBrGNUGcSK/m3xEoyT6ykt8Q2qmclsaHSsV2s5Fb/\
EmNJb4mVzHNipe+WWMlOJlYSPmIlg5XYmz6gRhGRE+\
xnGEt6S6z03RIrfbfE7n238buVykYSK2VCEyttpBIrbaQSGyrD38VKZU6IlcqcECttpBLb2EhN3q1U\
oozYPZmPYyWZJ1bKcidWynInVqrN+SuMJeuC2Ebw7+QhEysF/4iVgn/ESj4QsY2YY/K/\
lWwpYiVbiljJliJWsqWIlWwpYvdsqePS+\
cRKthSxki1FrGRLESvZUsRKRg2xklFDrJT59znGUoSVWGlHk1jJqCFWMmqIlXY0iZUCu8RKO5rESju\
av8ZYirASu+cDxbHSd0usFGElVtpaJFaSeWJv+oCknZF/\
xFj6bond09s4VtoZIVbKRCBWykQgVlouiJUyEYiVIqxfYiwJH7HSd0usZLASK+\
ktsZKdTKz0AREryTyxUsbuf8NY8m+\
JlfYKiJX0llgpek6s5GgSK2UQESsJH7FDbYiWfZA59rFPW9jvuv9thR1qQ1Rhh4yaCjtk1FTYTlHca\
q6hvsgVdsixqbB7BlJ7c6fCDrWYqrBDJbIq7N7uaPxuh/\
YLK2wj9yr5Sg21mKqwext38Q9oqMVUhR0qGlVhGztoJ9jleP5N5njIw6iwQxt3FVYSPo6HAhIVdigt\
qMIOZXZX2EYDmSS2UbYw+d8OVX2usI16Rsm7bfjKybtt+MpJ7F4nl/hDllz05xg/\
7sHuuejHrxSxQ03DKuyPnTeZ2IbwJbFDiakVds/1ir9SQ/V6K+\
xQu4MKKwkfsUOFcyusJHzENqQgiR3KmaywQzmTS5+H132sFK3l9aHcqworKRCvD+\
0FV1jJ9eJ1yfXidUmBeF1SIF6XXC9eH9qmrLCS68XrkuvF698czLXsVR+aa+\
EktXq1VPOf9oKp5h9qOkns76+u+9hGLDeJ3fMt43f76p67bewmJrFDReIr7FCR+\
Ao71JSlwg41FK2wjf21E+xGL+OjxVfq+FthXzl/\
IrHv3oNthLqS2KGOWBV2qH99hZUWX2IbPaKS2Nf3YL++B9uIOZ1g/\
3B1ff6VInZvlYrf7VD7ogq7F5eIY6XFkVhpcSRWWqWIlVYpYhsBgiRWWhyXzXt97JPzJhMrpU9fay/\
85m6T2Bf3YE/Sp6+1+o3fQuNYW/L1bGh38m6lLLJrHYbj/21jDz/\
53w4Vl6qwQ8WlKqyULH6tw3D8IQ8Vl6qwQ8WlKqwUQyN2zxyMY/\
fssvhDlhIlpH7KxH6A8cP5b4nds0KPHzKxkhVKrGSFEisdziJWOpxF7J51Eb9bSW+\
JHSqMXWGlw1nENoQviZUOZxErHc4i9tuDuX6KsSQrxEqRX2Kl5ABiX+2/\
nklsIxEuiW3IShLbyABPYhv5d0ms5E8RO9TKvcI2EuGS2Mb6fpIIJ3WQr7CNxTGJHaqzU2GH6uxU2K\
E6OxVWSmCVOshX2KF6lMRe6yAfx+7tYcSx0nd7rYP88St1rYN8HDtUj7LCDpXTq7DScnGtg/\
zxQ77WQT6OHapHWWGl8g/XOsjH71b6gK51kI9jh+pREnvQQf4k/\
EKstFxca1wfx0oyf61xffyVkpaLg8b1yTdZ2gAgtrEBcOLNEytlJBLbyEhMPmSpIAKxe+\
Gw46KfxEpnZYhtpH0mH7J0CpZYaZeFWGmXhVipIMInq+s+ds+\
6iGOlggjESj4QsZJ1QawUcyR2qIlUhZWCCL9cXfexUtCeWMkrIFYK2hMrfUDESkF7Ym/\
6gKQgAhtgS98tsdJ3S6z03RIrfbfESt8tsdJ3S6z03RIrfbfXOsgfP+\
RrHeTjWMlgvdbKPf7fSnbytQbY8buVgvYHLaFPsAdNkk+8eWKl5eJab+Y4VpL5a72Z46+\
UtFwc9GZOvslS0J5YKWhPrBS0J1YK2hMrBe2JlYL217qMx18pKWhPrBS0P+\
ipnrxbKWhPrBS0v9ZBPo6VggjXOsgfv8nXOsjHsVIQ4VoH+\
fjdSkGEax3kj7HXOsjHsdJm27UO8nGsFLu41kE+jpWWi2sd5ON327AuTrDXOsgfP+\
RrHeTjWMmtvtZBPv7fSpn21zrIx+9WknmpgzyxUgf5CistF1IH+QorfbdSB/\
kKK31AUgf5CjvUnu558TMe92Cf9rGdIEKFHWpPV2GH2tNV2KHmQBV2qLRdhd0LY8dfqaHAboUdag5U\
YYeaA1XYofZ0FbahQEnsUHu6CjtUda3CDlVdI/\
YtjCXhI1YSPmL3zPP43b7awh5LAbGNZhVJrCR8xDb2b5PYxv5tEju0f1thh2rMVdihHc0K+/\
oebKMMfBIrCR+xC+FrNSji/\
MtOeYPznwjFslNeaK5G2fSTW1j2mwrNddMtvNrCHlsJ13pLxbFD1ewq7FAt9ArbqIWexA7V7quwjer\
gSeyebsaxjTLdSWwjE+gE+yOMOy02qrkWHVqNWxjqKVphG/\
sHSexQgmmFHWprV2GH2jBU2KGUywo71A+\
hwu5F5uLYxuZqEtvIfTxxUP4E46EDHRW2sUmTxDYWxyR2qO1RhW1YoUmsFL0hdqhUf4WVdkuIHWqNU\
2GHOgRU2IbNncQ2FCiJHerIU2El4XsP48c92Kct7PF3S+xC+I4Cdpy/\
4ewkb0sSVmKl3RhipTQEYqU0BGKlNARiJWElVkpDIHZPauLYxpqfxEq7McQ2fKwTqbnWgjiOlRRuow\
XxkcJJHXMrrJRvcK2HbPxPlPINrvWQjd+t5LFKPWQrrJRvcK29aRwr5Rtca28a/\
28biXYn2F9g3Eg9S2IbRyKTWCnnmlhJgYiV1mRih/\
p6V1jJ2SF2qOFnhZWkgFjJxyJWUiBiJdeOWEn4iJUS2w8KgSax0s4OsVLci1gp7kWstI9FrKRAxEpR\
PmIlKSBWWpOJlbZYiJXiXsRKXgFrVEprMrHSmkystCYTK63JxEprMrHSmkystCYTK63JxEprMrHSmk\
ystCYTO3QkcnkEkmMf+\
zTzkCvsUFyqwibnGtrQr7BD5XEr7NB2R4Ud2u6osEMbABV2KFOuwg7FuCrsUMpahR2q3Fphh/\
YdKqykZhTVxz1YSc2IHTrgX2FfOa8UsUPbHRV2yI2rsJICETu0uVNhhzbcK6ykt8QOuXEVdsiNq7BD\
+w4VdsiNq7DfHsy1PMwfmmshUa0srGr+hVsSnX8vy+tY65YH/IO3de3Qf/\
y2Xm1h3yx8SWxDwpPYhoQnsUPNTipsQ0uT2KGTtxW2oaVJbENLk9iGliaxkpa+\
wvj5PVjJ0SB2L8IWv9uhjZsKK1n8xEqhLmKHzq5U2KFDoRVWirARu7cmx7GN2tFJrCQF186uxLEL92\
XiIS/ProTmapj6yVsYyn6osFLY7No5lfjdSiJ67ZxK/\
G6Hsh8qrKRm186pxLFD2Q8VVjL1D86pnMjKBxjvqdmbh5zE7qnZ8UMmVsp+IHbPjTt+\
k4mVMhaIlTIWiJX2i4iVdlCIldw4YqWMBWIlf4pYKWOBWCljgdiTjZufYizJCrGN/OoktrG+\
J7Gv9l/PJLYRpktihwoXV9ihUr4VtnHqMolthOmS2MbxxyS2EbhKYqX1/\
WOMhw6fVFhpD4NYyfglVjJ+iW0YvydvMrHSBi+x0tYJsVLUh9ihA/\
gVdqi0coWVUsOIHTqAX2ElD4PYmxRoqKIzsb/EWAq/ECvtOxArCR+\
xUt4ssdIGALHSmkysFH4hVlqTiZXWZGJf34OVpIBYaZflc4wlZ4RYyRkhVlqTiZWcEWIlZ4RYyRkhV\
nJGiJWcEWIl4SNWckaIlYSPWEn4iJUUiFjJGSF2aMN9eYSFYx/7tP+Qk9ihDfcKuyfzz7qvVIV9cQ/\
2reBcnZak1VxDdakr7B9vYb9Lv3Pv3/\
OqD9l4FXYo26LCDlk9FXbI6qmwQ2kPFXZIkCusJMhPq58xr4zESoJMrCTIxEqCTKwkyMSeCDLnkkSU\
WElEiZVElFhJRImVRJRYSUSJlUSUWElEiZVElNhOEh/neobxIzjXQu5aZQSq+U+\
rL1TzD5UpIPb56i/\
wsXvGyfGnSuyJbnIuSTeJHWr7V2GHDptV2KHDZhVWEjBiJQEjdujodIUdCkJX2C/uwQ61/\
auwQ4fNKuxQ2z9ieX1PzeJYSc2WGxBBk4TXJYXj9Uavp+\
Sf2PAMk9iP7nnIkkPK65JDyuuSnvO6pOe8Luk5r0t6zut7eh5fLr68526Hej1VWCnYwOsnwQZuzz+\
Cc6WDDZw/HWzg/HvK/m/Xjr6Z5YaMj139W98dPM2dwpy/\
Cc4vhYY43jOIjhdWjhsGURI7lNxXYYdKSVbYoZqOFbYhmifYlxjvrTtxbMMtTGKHatZX2Be/\
jT3SLM6/8HYnvhRi3wnOJbmYxEorKrGN2G0S2ygUlsQ2zgklsUPVAyqspB/\
ESr4esTfJVsPXS2JPnK63MX789i0ciQLnH6rHUmGfD99WWks5/ypyfOKxcH7JYyF2L6co/\
ja8G5xLcrqIHarfX2Elp4tYSauJHTpjVGElrSb29T3YoaLNFbaxz3qC/UOMJf0jtlF5IImVFkdiJf+\
JWGlxJFaKSBErrVLESqsUsZJHQay0OL6H8eMe7NP+\
m3yyaUXsSZIh59prRXy83UdsIwUjiZWSEoiVkhKIHSrsW2GHCvtW2KHKMhVWSs4nthGoSmKl7ABipe\
wAYveSDL87lZVr/\
Vni2IaaJbHSeT5iFxG2iVeK2EXgzcCemAyca5WNkHwhpKxQYvdie8c2pNTbp8JKxxSllkIVVtopPGg\
plMQOVRSssJK5SWzD3Ew+5KE64xV2qIFShW1Yucm73QuexLFDFQUrrHSU5lrfpuO7/QjjPQPs+\
G6J3TPA4tiGdZHESnEWYiXrglgpBECs5IsTKx34k7ohVFjpuyV2Lykwjm0kGiSxjf2vJFYKy0otJyq\
stO0mtZyosNLJuIOWE8mHLGVgSC0nKqx0IE/q/\
VBhG9XdTrCfYCwFKomVApXENpLwk1jJPCdWspOJlaJwxEpROGKlKByxUhSOWCkKR6wUhSNWisIRK0X\
hiJX2momV4lLESnEpqcFGhZX8W2Il/5ZYyb8lVvJvpS4mFVbyb6UuJhVW8m+\
lLiYVVvJvpS4mFVbyb6UuJhVW8m+\
vtRM5xv4aY0mBiJXKXBIruV7ESq4XsZLrRazkehEruV7ESvm2xEquF7GS60Ws5HoRK20tEittLRIrO\
ZrESoHdLzGWArvESoFdYiWPj1hJ5omVHE1ipcKMxO6tUnHsUPmK72H8hPFj/79NYp/\
uwQ6l51fYvcWx3femwu4tjnFsJz2/\
mmsofb7CDrXbqbBDO2gVdiiiV2EbEb0kdijGVWGHqhtX2CFTv8IORX0q7FDPOmKXnXnm1WyjiY9xt5\
KIEju0lVVhh7ayKuxQILHCDjk2FXaoVEmF/\
Yt77lbSW2IlvSV2KJBYYYcCiRV26GxRhR3qFV9hJZknVpJ5Xn84/y2vN2T+\
5CHzuiTzvD4USKywkhTwuiQFvC5JAa9LUsDrkhTw+\
tABrgoreXy8LikQr0sKxOuSAi27sswr0EYDl4n/\
llhJgYiVFIhYSYGIlRSIWEmBiJUUiFhJgYiVFIhYSYGIlRSIWEmBiB3qGUrsDzEeKqFbYfeicHHsyV\
YW5xqq8l5hh7qoVNiGrCSxQ5nEFXYofazCSsEmYv/lYK5r5QGPV89rBfOOteJawbw49rT1cTV/\
Y2lL3pa0WXGt2lwcKxnq16rNHa8x16rNHa+o16rNxf9bKSfhWrW5+\
EMeOndTYYfO3VTYoXM3FVZySw7qr538tx9g/HDeZGKfnIdMbMMJS2Ilo4nYvcBYHDt0uKnC7ult/\
G4lBSJWyoojdii1vMJKUkDsXmAs/iYPHYCpsNLWzM8wlhSI2D0FimOHuiZX2Ib/\
nMQONVOusFJWHLENBUpih47XVtih7oYVtrERlcQOVTaqsFJ8lNjG8doktiHzSexQyQNi/\
xJjyRkhtrEjlMQOlfSrsEMl/\
SqsdCCJWCkVgljJKyBW2rdmRTIpu0aqAFphpSCCVJyywkomnFScssIOVUipsFIu0UFxyiRWMuGk4pQ\
VVkphIlaK1Eg1MSvsUKkSYj/DWBI+YiXhI1YSPmIl4SNWEj5iJeEjVhI+\
YiXhI1YSPmIl4SNWEj5iJeEjVhI+\
YiXhI1YSvl9hLCkQsVKkhlgpUkOsFKkhVorUECvJPLGSzBMryTyxkswTK8k8sdIWBbGSzBMryTyxks\
wTK+ktsZLeshSn5GgSK8k8sZKjKdWgrrCSAkk1qCuspEBSDeoKKzmaUg3qCispkFSDusJKjqZUDLrC\
SsL3jxhLwkfsnqMZx0ql2oiVTj8RK51+\
IlayLoiVTtAT21ilOlLwfYwfq7GPfZp5yBV2KHGpwi7M89ZhzGr+l1u31f5SKuzQB1phh8z/Ctsw/\
5PYoVMaFXbolEaFHcrHqrBDpzQq7JBlWmGHLNMKO3ROkFipUnOFlRTuWhHh+N3+\
2HmliB3qjlJhh87lV9g9BYq/UkMhmQo7FJKpsEPmf4Udio1U2C/\
uwQ7156qwQwfkK6wkfM8xftyDlYSPWEn4iJWEj1hJ+IiVhI9YSfiIlYSPWEn4iJWEj1hJ+\
IiVhI9YSfiIlYSPWEn4pJLJFVYSvmslk+PYRUzTeMivtrDHCnStUnMcK+\
nttUrNcawU6rxWqTmOlUKd1yo1x7FSqFOq1FxhJeH7fYyHKjVX2D0paGexVNg91yt+t6/\
uuduGAiWxjTU5iR0qU1lhh/KxKuxQ9ZAK26hCcIL9EcanpYmr+\
Ru74cnbkpYjYvciQXHsUDJshZWWI2Kl5YhYaTkiVlqOiN0LycSxeyGZOHaoZiGx72H8uAf7tIV9s0q\
d2OHEdpp5VHNJSVbENtb3JFaKPBArRfqJlSL9xEqRfmKlSD+\
xUqSfWCnST2xDVpJYKeBBrBTwkGrAV1hJzaQa8BW2Ed5JYqWQu1QDvsJKIXepBnyFlULuUg34CiuF3\
KUa8BVWyi7eqAF/FFX6KcaS1BA7VHW9wkohfWJf7b+ySWyj+\
GwS25CaJHaoDnmFHSryUWGHOk9V2KE+jRVWCukTK635/xHjoUPHFVYyiIkdqm5VYaUAFLGS+U+\
sFC0gdqggeIWVghQfYyx9t8TufbfH/\
y2x0ptMrOTIEittDBI7VCWnwg5VyamwUryaWCleTay0DUrsUJWcCiuFyYmVogXESpYjsUNVcoj9Jca\
S8BErGazESgYrsZLBSqwk88RKBiuxksFKrGSwsnqz9CYTK73J1wr5xx9yY+//ROavFfI/ti6uFfKP/\
7fShs+1Qv5xrBT8u1bIP3630j4TsXsKFMfeJAVSgoXUP4BYqaJ+hZWE71pp+/hDloTvWmn7Y+\
G7Vto+/t9KwnettH0cKwnftdL28buVhI9YSfiIlYTvWiH/+HcrCd/\
nGEuRGmKlLQpipdgFsdIWBbHSFgWx0hYFsdIWBbHSFgWx0hYFsdIWBbHSFgWx0hYFsdIWBbHSFgWxk\
vD9N4wl4SNW2qIgVvJviZX8W2IlmSdW2qIgVtqiIHbPPH/WvdsfYvzAeO+\
7jWNf3IPtHOys5np75vWssHvNPL7rvp4VdqhrZIUdKl9SYRsRvSR2KOpTYYes0Ao7FH6psEMdUyrsv\
xzMJdWmr7ALY6t1Vqaav7GiJm/\
rXef1J3bo9EiFHQrfV9hGOCGJHarAUmGH4ugVthFHT2KHCr9U2Nf3YIfOylTYr51X6vnqZ4TmktZ3Y\
l85fxixkqwQK5muxA5FqSusJCvEDtUTq7CNuG0Su7fQxrE3rXgnhjqvP/\
Zv4cTF4fW0oc7rUuiD1xsrahLbMNST2IahnsQO7ftVWCn0wetDNa0q7FDCS4WVIi683jDUk9ihQH6F\
/fpgroOWFCe3sNGk4Ug/OL+kH8RK+nGtCUT8biX9IFbSD6kbQ4WV9INYST+\
kJhAVVtKPa70n4ljJ7VnGm0JzSYEejl/t/2FJrBTo4VgK9HAsBXo4lgI9HEuBHo6lQA/\
HUqCH45tWvJNAz9sYP377Fo4sZs4/1KKnwqYdAc7/Ynj+Vc+Q3wTn3xO64+\
WB2L0coPjb8G5wrr18ovgtDNVOrLDSpjuxkmgSK+1+\
EyvtfhPb8E6S2D3RjGOHjnMtTfnfLUQGVooYEStFjIiVIkbEShEjYqWIEbFSxIhYKWJErBQxIraxJi\
exUsSI2Ib/dIJ9F+OhIz8VVpICYheuioEdOmlUYfc8jPh/K+\
ktsdLhBmIbobQkdqiSRoUdKuReYYead1TYoSO2FXboiG2F3dPbOHYhfEfho/\
cxfji3RawkrMRKwkqsJKzEnhwF5FxSPgOxkkgTK4k0sZJIEyuJNLGSSBMriTSxkkgTK4k0sZJIEyuJ\
NLFpkf4pxo/9d+\
fklSV2qMNWhd0T6Tj21f67k8RKZySJlXaJiB3qsFVhpTWfWGmXiNihDlsVVjo1SOzeds2xsP4lxpIH\
Q+yeKxHH7sXo4thGFkAS29i5T2KHihBVWGm7hlhpJ+Faq6s4ds+\
jPH7IUoetCit5lNd6TsWxQ5UVK6zkUUrNnyqs5FESK3mUUs+pCitts36CsRSWJVaK8hErpb4QK6W+\
ECulvhArpb4QK9lSxEqpL8RKqS/\
E7q3JcaxksBLbyII8wUqd8SqsZCdLLeoqrGQnEyvZycRKdjKxkp1MrGQnEyvZycRKdvK1ZotxrGQns\
9WVZCcTK9nJxEp28kHXwyRWspOl9oMVVrKTpfaDFVayk4mV7GRiJTuZWMlOZhemxrHVJFYyz4mVtp+\
uNVuMY6XtJ2IlH4hYadfroNliEivp7UHXw6cgVtJbqethhZX0llhJb4mVhO9aQ744VlocpT6AFVYKE\
F3rjBfHSgGigxZ1SawUIJJa1FVYKUAkdcarsFKA6NcYSwEiYqUAEbFSgIhYyWAlVjJYiZUCRMRKBiu\
xksFKrGSwEisZrMRKASJiJTv5NcZSgIhYyTwnVgoQESsFiIiVAkTESj4QsVKAiFhJb4mV9JZYKUBEr\
KS3xEp6S6ykt8RKekus5Iz8I8aS8BG7p0BxrFTFhljpgDyx0kl1YiWPj1gpQESsZCd/\
jbH03RIrGazESgYrsZLBSqxksBIrGazESgYrsZLBSqxksBIrGazESgYrsZLBSqxksBIrGazEDhX+/\
UOM2X92SPgq7JDwVdgh4auwQwZrhX1n/\
79NvlJDOyMVdqj0fIX96B7sUOn5CjuktxV2qKhIhR0qPV9h9xQoviZ/cc/dfnkPdihAVGG/cbDPVz/\
Dxw55fBV2T/jiWEn4iB3Kl6qwQ/\
lSFXYoX6rCDoXDKuxQvlSFHcqXqrCS8BG7J3xxrKRAxO4p0PGbzOuSAvG6pEC83nC9ktihnpUVVnK9\
eL3heiUf8lCos8JKesvrkt7y+lCos8JKesvrQ6HOCivpLa9LjiavNxzN5N1KMs/r3xzMtXRi//\
0ttGo9V/N3OlBWcy20KPpbF6ITnf/j4LNYSEb0t34e/K2vg3N9GZxrKIOWmD/\
BeKjUboUdyuipsJK5TOzQFn2FlQxIYqXYPbFDhykqrGRAEju0V15hJQOS2D0DMo5tGJBJ7E1SIG0ZS\
H0gK+zze+72xT1YSW+\
lPpAVVtogkfpAVlhpX0bqA1lhh9qNVFhpX0bqA1lhpX0ZqQ9khZX09lqfxuO7vdanMX63e8IXx0r7M\
td6K8b/W8nRvNZbMY6V/NtrvRXj2KFc8Aor+\
bfXeivGH7Lk317rrRjHSsL3EcaS60Ws5HoRK0kBsVJuGrGSFBArmefESgEiYqVIDTvYSJGaa13F4nc\
rLRfESpEaYqVIzbXWbXGsFKmRWrdVWClSc9C67cRglVq3VVgpUiO1bquwUqTmWg+14/+\
WbYKkSM211m3xu5UiNcRKkRpiJfP8Wn+8OFYyz6X+eBVWitQc9Mc7ET6pP16FlSI1Un+\
8CitFaq41qjv+b3+BsSR8xEpSQKwUMiFW8oGIlZwRYiVnhFjpeAGxkjNCrOSMECs5I8RKzgixe8G/\
OPYmKZBijiz2LsUcrzXgiN+\
tFHMkVoo5EivFHK91OYljpZij1OWkwkoyf9Dl5MT1krqcVFhJ5qUuJxVWkvlr7UaO/\
1tW1JeEj1hJCoiVDuZca64Sx0rhMKnLSYWVDuZIXU4qrBQOk7qcVFgpHEbsnusVx94kBVIlldcYS8E\
/YqVdL2KlXS9ipVAnsdKuF7GS3hIr7XoRK8k8sZLMEyvtehEryTyxkswTK8k8sZLMEyuFOr/\
EWFIgYiUFIlaKwhEreXzESlE4YqVVilhpi4JYyWD9GmPJYCVWWi6IlZYLYiWDlVjJYCVWMliJlQxWY\
iWDlVjJYCVWMliJlaSAWMlgJVYyWImVDFZiGwZr55Xiub3Hauxjn/YfchI7JPMVdk/mv+u+UhV2T+\
bj2IXMt0r6VfO/HJ7/7f13M/nY9syUZ+l3c8heqLB/cw/25/f8t7+8526HMhcr7JBwV9h/\
uQf77f5DPpGyp9XPmFdQYiXhJlYSbmIl4SZWEm5i08LN+\
SVhJVYSVmIlYSVWElZiJWElVhJWYiVhJVYSVmIlYSV2T1iPpYbtzx73YPeE9c0rlcQO5QpW2D1hPf6\
ArjVXjWPfCs61J6LxW2hs9SVfz6GE+wo7tNVXYSXtJrah3cn/\
tnG8IIkd2jKosJKlQuzQqYYK2zjVkMQOnWqosI1TDcm7fX0Pdii1psJKViixUnjnOcaPe7B7VujxQy\
b2tHtTNb9kNBE7lAJQYffMiPifuGdGxO92KPOgwg6dUqywkhlB7FAKQIXdU7g4duiwRoXdU7j4fyvF\
WXh9T+Hi2Eac5eQh8/qz4FxSHJ3XJV+c1yWnmNelgDavD525r7CSU8zre2oWx0puIq83/\
LUkVvLXeF3y13hdUrO3MJbUjFhJzYg9UTPOJakZsZKaESupGbGSmhErqRmxkpoRK6kZsZKaESupGbG\
SmhErqRmxCzU7Coz9HsYL2YrOf6J1nOtlcK6G6Jzcwg8xbuy2J7Ev7sGm88k4fyOqm7ytRmJXEtuwH\
JJYaQOR2MZRpyS2kWGVxC7U5ehLeRvjx8Fv5VzSGkbsiapyrhfBuVaLXPK+\
pUWOWCnfh9iFVxb9EBqJPcnbauzIJbFShg2xja2xJFbKOSG24X4lsQ33K4mVjqkSK7lfbO8sHTsh9v\
k9d9twE5LYobIQFXaoLESFlXJCiJVOoxArJWcQKwUAiR0qC1Fhh8pCVFgpJ4RY6RAMsXt6G8dKesvx\
4x7s0/5DTmLT6YdLa8Z/mo0triS28aUksdKX8jOMpS+\
F2L0vJY5tGMRJ7J5lGsc2LNMkVgpSENvI301iGyZiEisFKYht7BEnsZJlSqwUxSe2YZkmsdIxIGIbG\
U8nlikbKkuxEante4WV8naIlfJ2pG7zFVZy24mV8nautX2PYyVH9lr/\
9fgrJQWOiW2cGjzBXus2f3y3UkfyCiudcyNWOucmNUKvsNI5N2Klc27XOpLHsXtrchwrnXMjVjrnRq\
y0Jn+GsbQmEyutycRKazKx0ppMrLQmEyutycRKazKx0ppMrLQmEyutycRKazKx0pr8K4ylNZlYaU0m\
VlqTiZXWZGKlNZlYaU0mVlqTiZXWZGKlNZlYaU0mVlqTiZXiyWyWLcWTiZXiycRK8WRipXgysVI8mV\
gpnkysFE8mVoonE7u3JsexUjyZWCmeTKxkJ7N9tGQnEyvZycRKdjKxkp1MrGQnEyvZycRKdjKxkp1M\
rGQnS03uK6xkJxMrrcmvMZbWZGKf33O3L+7B7mX+\
xbFDDZUrrOQDEdvIc0xiJWeEWEn4iJXO7xPbOIyZvFtJb4ltZP4lsZLMEyu5Xtd6dB+/\
Utd6dMfvVhK+az2641hJ+K716I5jJeG71qM7/t9KwnetR/\
cb7InwXevRHf9vJeG71qM7jpWE71qP7jf/7fca2P+\
9GDeEL4ndU6A4tnHoKoltlANIYvekII79i3secuM8UBL7Dw72/8C4saOZxO4ZrMf/\
LbENyzGJfWcf25GCCtsw4ZJ32/huk3f70T3YxqnFJHbIhKuwjcIWyVfqi3uwjTU5+ZC/vOduv9m/\
2xPs/4mxJAXESpYjsY0gQhLbUKAkVlIgYiUTjti9VSqOlb7b/wtjyXIkthHqTGIlj4/\
Yve82jt0z4eIPWZJ5YiXXi1jpu/2/MZa+\
W2IbewVJrOTxESvJPLGS3hIrLRfENnygJFZaLn7wuOW7JVb6bomVvltipe+\
WWOm7JVb6bomVvltipe/\
2P9zz3RIr2cnESnYysZKdTKz0AREr2cnE3vQBLezk31n5dNn28HeMn37Hb+3O9XLrEX33/\
xVV3Srs0+r63guRxD7tY39XfLSLDSVZdbGNQGUS2whUJv/bt4Jz/a6uaN25GnWKk/9CqBJ/F/\
tecK4P7nl/QyeWutif3/OHhc7wdLGh7cAuNpRa1cWGDtN0saG2zRWW9tHjHqwk7sRK4k5scq49I/\
D49SS24YwksdL6Tqy0vhMrre/ENhKFk9hQ15YuVpIVYvf82/ibLKkZsd8ezLVs0Ryaa6E7R+7+\
skXz4Pyhts0V9vur6z421Gm1i2344knsT7awbz7VJPa9e7CNRM4kNtRso4v99J6HHDoC1MWGGpF2sa\
FGpF3sPxzM9XJ1PTTXno91/DiIXYQU/9NvDiSQ8+85QMcvF7GNGF0Su9h7OjIoOP9e3C5+\
W3sOVvxPDDUf6mKl9ZDYxk5eEruXehbHNqrRnGD/YHV9/m6JbaSwJLE/uQfb2IFPYiXTmNhQ1/\
ouds9GjT/kUGe2LjbUma2LDXVm62IlKSC2kYV8En36CcaNXe0kVtrGJXZvlYrfrbQjQGzoSGQX2wjf\
nnxA762u+9iG63jykIkNVcDuYqXcG2Ibyc/J//Yk94ZzSZuRxDYSqZNPrmGFJu+\
2YYUmsdLWK7HS1iux0tYrsdIeKLGhRr1d7J4VGsc2AhLJhyxtvRIrxUE+\
WF33sZKlQqxkqRC7sFSOosGcvxFbT95WqKhLFxtqQdLFNmLfSWyoKUcXK/\
lrxEo5q8Q2StgksaFaMl1sqBdIFxvqz1Rhh3pLd7F73unxf0usFEMjVoqhESvF0K418I7frbT7eq2B\
95u7TWJDTbC62IZHmbxbKZmXWGmLe6hdeRcr5RBf6xsef5NDfV4q7KcYSwpErKRAxEoKRKy0i0Os5B\
UQKyXhD3WR62Ily5FY6bslVvpuiZW+22ut+\
uJ3K1mO11r1vbnbJFayHA9a9SXvVrIciZUsx6HGhF2sZDle6xAYf5P3LMd2xZKn4mc8Zl6pCvs085A\
r7JB1UWH3rIs4tmFdJP/\
bTtZENVenYkk111DFkgo7ZGxV2E7FkmquoYolFXYoraLCDqVVVNihtIoKO7T7U2GHxL3CDiUaVNjGN\
sz3DrAch5pBdbENuUti9855xLGhZlBdbCPVLYn983uwDYcrif37/\
VfqxIJ6jvHjHmzDKD95yMRKqxSxDes4iT2xjjlXw6JN3sJeJ9Q32BMRJVZa8YjdW/\
GODSRiP7wHOxQsrbCNYGnyv22UuEhih4KlFXYora3CNg5LJh9yY98siQ0VVe9i92K036WxoT50Xezr\
LWxcChrmYPID+\
uqeh7zXwTguBUPx9woruei8LvnKvD608VxhJRed10PdRLrYPTs5jh06BFdhG5GBJHbPTj6WAl5vbLM\
nsXuWY/whSyYcr4f6R3axjf3uJLYREk9iG7ZU8pXas6Xi2D1bKv6Q92ypf4uEHUX0lvVgfezTb2NbZ\
++q+VelYzt186r5h0rHVtihGkoVtqGgSWxDypLYofKiFXboGHmFbSx3J9i3Md5bd44/\
IGIX645xt3s+XBy750zFsQuv5mhx5/\
yNZJPkbUmrILGNeHsSu3Bfon9iI8KdvK2hunwVdqguX4UdqstXYYfq8lXYRqg5iX19D7YR801i9/\
yUOLYR8z3Bvo/x4x5sw0w5cX2JfRacq+EhJW+hEVFNYqVNcWIbm+JJbCO0mcRKm+\
LESpvixA6dqamwe2oWx0pbicRKW4nEDpUVI1YqK1ZhJTUjdm8HM45dON1HjhPnl4SVWGnz7lpZsfjd\
7glr/G6lEx7XyorFsUP1OivsUFmxCiulBl0rKxZ/\
yFKyzIcYNwKtSayUKU6slLVCbCO7O4ltFIdIYqU8DmKlPA5ipWM0xEo5scRKeRzESnkcxDZcuyS24d\
qdYP8K40ZV4SRWUiBiG1t9SaykQMRKUkBs46BPEiudUyC2YbCeYP8aY+\
mwH7GSCUes9N0SK5lwxEpng4mVDnER24hXJ7HSckGslIpLbGOvOYmVjjURK5lwxN4kBdKmwMcYS5Yj\
sXuW4/FDJrYRJk9iJcuRWOnEDbHSiRtipeg5sXvR82fpV2pP5o9PuBIrRWqIlbaliZWsC2L3rIv4Ky\
VZF8RKASJiJeuC2EZKWfJNlnZGiJV2Rg4ariSxklFD7J5bHcdKlb6uNVyJYyVv/\
qApRxLbOI54gv0FxpIzQqzkFRArfbfESl4BsVI8mVhpR5PYhp2cxErLBbHSjiax0o4msZLBSuyewRp\
/yDdJQcNOPsGyz4u0o3nQsSiJleJSxEobMgeNkpJYSYGIlSI11/\
ozxe9WUiBiJQUiVlIgYvcUKI6VpOAzjCUpIFaSAmIlKSBWkgJiJSkgVpICYiUpIFaSAmIlKSBWkgJi\
JSkgVpICYiUp+\
BXGkhQQK0kBsZIUECtJAbGSFBArSQGxkhQQK0kBsZIUECtJAbGSFBArSQGxUqb95xhLW4vESlJArLR\
FQawkBcRKx36JlRKXiP35FvY4y4RYKXGJWEn4iG0kLiXvVkpcIlZKXCJWSlwiVtJbYiW9JVbaByJWy\
pciVsqXIlbKl2K3ZcmoIVbKlyJWMmqIlfKliJXypYiV8qUOWtEnsdLi+E8YS/\
lSxErhMGKl44PESuEwYqW4FLFSmhaxksFKrPTd/\
jPG0ndLrJTnSKykt8RKeY7ESh8QsVI8mVgpz5FYSeaJleLJxErxZGIl/5bY1/c85JukQNrR/\
ApjyYQjVgpjEyuZcMRKYWxiJcuRWEmBiJUCu8RKCkSspEDESgpErKRAxO4pUBw71G3gefEzHvdgn2b\
e5Ao7FOqssI1QZ2eVqrB7etvebKuwbwXnapSATt7CULS2wu5pd3sHrcI2nNbk67m38/\
3mISexezvf8bsd2guusI3QWvJuG5ZKErtnMsQ/oKH+\
rRV2qKVDhR3apiSW46GwaYUdCptW2KHtjgrbcFpPXimOh5zWCisJH8d77RXjdztUG7LCDvUyqrCN3r\
bJux2KDFTYochAhR3KvaqwQyUpK+xeZCCOHWqnUWEbXReTdyvFQV5g/LgH++\
T8t8Q24iDJu321hX2zOCbvVjJqiJX8W2L3/Ns4tmFdJLFDGwAVdqh9VYVt6G0S2xC+JHYo+\
7fCSm41sY1OiSd6u7zuYxtu9clD5nXJreZ1KZ7M60Nb0BW24c0n/1vJm+d1yZvndcmb53XJm+\
d1yZvndcmt5nXJreZ1ya3mdcm64HXJreZ1ya3m9a8P5vo9jB/BuRYOcKuHcDX/y+H5GxvUJ570D1Z/\
7956mMS+c8/dNk4xJbF7yh7HNlLpktg9iY3/t40N6iS20cMpiW0oexL7xT1329C6JPYbB/\
sjjBdr8pHUcP6FlBm39WPn3SF2T2ri2EZ2UBLbyA5KYqXFl9iGW5XENvybJHZv8Y1jb1oFG9lBJ9g/\
wrhxtiSJ3bPD41hpTSb21T3YRmAviZXWZGKlNZlYaU0mtnHII4ltBH9OsO9h/LgH+7T/\
kE9CXcQ2MjaT2Of7DzmJbexoJf/bt4Jz7XkY8T+scUAz+\
eQawazk3Q41SK2we9ko8buVslGIlfIziG1ElZJYSUSJlaJKxDYcm+RDHioKV2EbaSEnD/kDjB/\
7DzmJ3bNUjv9bYhveYxLb2MVJYqVECWKlfEhiGxG9JHaoaXWFlc77ESud9yO2IXxJrHTej1gpMZHYb\
w/m+jOMG57oiawQK/lmxEq79MTuRQePtZtYKUxHbMPDSGIbHkYS2zhflsRK2+\
XESjs2xDbW9yRWOlj94er63t0msQ2bO4kdqgZWYaVUbGKlg9XEDlUDq7DSYSBipTO/\
xErJycQOVQOrsEPVwCrs63uwQ4Uhif0rjKX6WMTuKVAc29i8T2Klw0DEDrUCqLBDrQAqrLQmEztUR5\
bYv8ZYqo1DbMOtTmKl75bYoZLiFXaopHiFlUw4YodKildYabkgVjLhiJVMOGIlE47YPRMu/\
pBvkgLJcvx4dX3+bomVggjESkEEYqUgArFSEIFYSYGIlYIIxEoKRKykQMRKCkSspEDESkEEYiUp+\
ARjKYhAbEOBTr5bYiUfiFjJByJWil0QKykQsVKiDLFSogyxexupx5ttxErHnYmVCpkQu7dtfFyhmti\
GdZG8W+lQCbEN6yJ5t1L9FGKlbCRipWwkYqVN8l9gLBk1xEr+LbGNxKUkVvJviZW2KIiVKngR2xC+\
JHaox2uFbSQuJbFSBS9iJQUiVvJviW0c4kxiJbf609X1+YdMrKRAxEoRVmIlBSJW8m+\
JlSKsxEoRVmKlCCuxUoSVWCnCSqwUYSVWUiBi96TgGPvZ6vr8K0WsFOokVoo5EiulexArpWkRKzkjx\
EpROGIlZ4RYyRkhVnJGiJWcEWL3pCCOlaTgV6vr83dLrCQFxEpSQKwkBcRKUkCsJAXESlJArCQFxEp\
SQKwkBcRKUkCsJAXESlLwOcZSEjixkhQQKyVAECtJAbFSEjixUoCIWCkJnFgpQESsFCAiVgoQESsFi\
IiVpIBYKQmcWGmL4tcYS5vkxDZ2Rk4sR2Il4SNWEj5iJdeLWGlnhFgp849YKfOP2J/v3+1TECtl/\
hErOZrESpl/xEqZf8RKmX/ESpl/xEr+LbFS5h+\
xUuYfsVLm3z9hLBk1xEqBXWIl64JYybogVoqwEislHBIr+bfESmla/4yx9N0SK+\
VLEStl7BIr5UsRK31AxEo7I8RKGbvESjsjxEo7I8RKOyPESpYjsXvhsPhDvkkKpHDYV6vr8w+\
ZWEmBiJUydomVFIhYKS5FrLQhQ6yUsUusZLASK23IECttyBArbcgQKykQsQ0p6MSlXmD8WI197NM+\
tvPdVtiG65XEJucaaoVVYf/\
iHuzevkP8D9vbd4jf7VBzqAo7FImvsEM9qSrsUGuOCvsP97zJQ82hKuxQs11iKaqPe7CSmhHbULPk3\
b5yXiliG/5UEju0811hJQUithFITGKH3LgKK+ktsY2IXhK759jEsQ3HJokd2guusJ2eVJzr9zB+\
BOdaSNSbm0/Nv3BLovO/vf93nmjdDzFeSOzRbXH+\
m27r1Rb2zcKXxDYkPIltSHgS29DSJLahpUnsUNuxCtvQ0iS2oaVJrBQkJFbS0lcY721TxbGSo0HsXo\
QtfreNjZskVrL4iZVCXcQOdaGtsENJpxVWirARu7cmx7F7gb04VpKC9zF+3INduC8TD5nYZ8G5GqZ+\
8hYa50KTWClsRuxe2Cx+t5KIEjt0YKTCDnWQr7CSmhEryQqxjbP6Saxk6hMr7Rexg/\
yemr15yEnsnpodP2RipewHYvfcuOM3mVgpY4FYKWOBWGm/\
iFhpB4VYyY0jVspYIFbyp4iVMhaIlTIWiD3ZuPkpxpKsENuos5PENtb3JPbV/\
uuZxDbCdElsQ1aS2Iapn8Q2TvgksUNnwyts46hNEtsIXCWx0vrOnnONxTGJlfYwiJWMX2Il45fYhvF\
78iZf6wN6/N1KfUArrBT1udZ+NI5tmPrJ/\
1ZKDbvWfjSOlTwMYm9SoL0Y1zH2lxhL4RdipX0HYiXhI1bKmyVW2gAgVlqTiZXCL8RKazKx0ppM7Ot\
7sJIUECvtshxURE5iJWeEWGlNJlZyRoiVnJFrFZGPnZGDisjJhyw5I9cKMcexkjNyrRBz/\
G4l4SNWUiBiJWeE2D1n5Fn3lVoeYeHYxz7NPOQKOyTzFXbI46uwL/axyf/2rd/G/\
qffNI7oVPOfnmyq5h/KC6ywjapISeyiPFH0aX5wz7s/lO5YYYfSHSvskPVVYYf8/\
wo7ZI9U2KFMvAorGQZPq58xLx7ESoYBsZJhQKxkGBArGQbErgyDE6nh/\
GnDgPNLhgGxkmFAbNow4PySYUCsZBgQKxkGxEqGAbGSYUCsZBgQKxkGxDa2L09W8ecYP+\
7BSoYBsaf1Jqr5JU0htrEZnPwTG10UktgP73l3hvY7KuzQyYMKO3TkrsIO7XdU2KHqGhX203vutnHS\
L3m3Q+csKuzre+\
72q3vudqgcWIUd2mapsJLRxN2exz1YyWgiNm00cf69ksvHryyxQxl0FVbyWImVPNZlkqZ/\
t0OJexVW8s+Xm8/+Q24IaxI7lFNWYaWwALF7Cvevp67dctvCxy4ULjr/KqbcKUJTzb/n/\
795N5O31WhKk8TuOeJxbGNxT2L3nLU4duj0YoVduC9HRt9LjBcLTHT+PVv5+LERu9iLi87faE+\
SxDY2rZLYd4Jz7W1QxW9hKF25wkoBLWKHMmkr7Bf3YL+5BysFPX6A8WK/f+IDIvade+\
5WMqmIlUwqYodON1TYRvw7iW2UN0pih8pfVFgp2k/s3pocv9tG2D2J3ZOC47t9G+OHc7fESsY1sc/\
vwUrCR+y7wbka2VnJW5DUjNjGTn0S+3FwrqEuExVWEmRiJUEmVhJkYiVBJrax/\
Z7Evr4HK9kBxDY2J5LYxvb7CfY9jB/3YBvmx8lWDLFD9X0r7J7V8+YhJ7F7pwqOF0di06cKOL+\
UbEDsXgA1/qU0gifJu20ET5JYKbWCWCm1glgp2YDYoV47FVbaBiNWimIQ24gsJx+\
ylONArBTQvtZrJ46VrJdlr52gsF7rv3P8yl7rvxPHSocBrvXfid/tUPm9CisdBrjWfyeOHSoHVGH3/\
PM4VspTv9Z/J/7fLhTuaPHdaLQTnf9E/zjXy+Bckuh8iHFjIyKJ3XPJ43fb8F2TWCk/\
n9jGocYkVpJYYqVcSmKHCv1VWOkgO7GSshMrnZ8nVjIoiJUMCqnvRYWVFsdrDSjidytF2K41oIjfrX\
R4SWpAUWGlxZFYaZUiVjq8dK0lQ/xuh1oyLA+E+\
GsysZJXQKzkFRAr1bEiVjLPiZXifcRKpweIldKBiZXifcQONeGrsJIPRKx0RINYSeaJlXwgYqUwI7G\
S3n6KsSR8xErCR6wUDiNW8viIlfSWWCkcRqwUDiNWkgJipXAYsZIUECtJAbGSo0msFA6TOi9VWGlxv\
NYCKX63UjjsWguk+N1K4TCpBVKFlRZHYqVVilgpHHatKVD8biXz/\
NcYS2sysZJXQKzkFRArhcOIlcxzYqVwGLFSOIxYKRxGrBQOI1YKhxEr+\
UDESuEwYiWZJ1bygYiVwmHESnr7FcaS8BErCR+\
xUjiMWMnjI1bSW2KlcBixUjiMWEkKiJXCYcRKUkCsJAXESo4msY1wWOdN/h7GTxg/7sE+\
zTzkCrunQHHsW8G5hhLKK+yf3/PkhuKXFXYofllhhyJ6FXZIzSrs0DndCjvU5KPC/\
v092KFAYoXdc2yOZeUZxpKaESupGbGSmhH71j0P+cdb2OMPiNg94YtjJeEjVhI+\
YiXhI1YSPmIl4SNWEj5i94QvfreS8BErCd8LjCXhI1YSPmIbda6Sd/\
tqC3v8ARE7VECiwkoKRGxjBy2JHYpfVtihHbQKO1RAosIOBRIr7Ot7sEMJbhVWEj5iJeHjdUn4eF0S\
Pl6XhI/XX21hj5cLXpeEj9cl4eN1Sfh4XRI+XpeEj9cl4eN1Sfh4XRI+\
XpeEj9cl4eP1odqAxP4Q405TwGquoaaAFfbV/h+\
WxDYSM5LYRkZiEtvIiU9ihxIzKuxQamCFHSqYX2H31vc4dqiEfIVtrO8n2D/\
CuLHLksRKuyzENnZZkthX92AbWQ1JrLRKEdvY7khih5qYVNihbiIVtrHPf4KVSkVX2Kf9//\
bE5k6Xiq7ml5KspFLRFbZhmSaxUsBDKhVdYaWAh1QqusJKAQ+pVHSFlQIeUqnoCisFPDYqSE+\
YEcvC0vP/LbFSbhexe17H8StFrJRdTKwU6Sd2T/\
jidyslWRErJVkRKyVZESslWRErZRcTK4Xcif32YK4/w3hvfT9WM2L31vc4trG+\
J7F7UaVj7SZWCu8Q23BsktiGqZ/EDrXGrbBDx+\
Ir7FCXtworRZWIHTqfTuxfYzxUD6bCNtbkJLYR6U9ih86nV1jJ1Cd2qDRYhZWiPsQ21uQkVrK5iW3s\
viaxkqlP7Ot7HrLkYRA7VH+NWKlkfYWVpIBYaU2+VrI+/pAb4ZcTW+\
payfo3d5vEDhWnrLDSvsO1kvVxrLTFfa1kffxuhwqzVFhJga5Vyo/\
fbeM8xQn2Fxg3ThgksdJ2B7HSdgex0j4/sdJRdmKlDXdiJeEjVtruIHaoNFiFlfb5iZUUiNg91yv+\
kKUT9MRKWQ2fYSwF/4iVwmHESj4QsQ0fKImVonDESlJArLThTqy0JhMrxaWIlQJExEpeAbGSV/\
ArjKU1mVhpTSZWWpOJldZkYqU1mVhpTSZWWpOJldZkYqU1mVhpTSZWWpOJlTbJpTYiFVbaoiBW2qK4\
1kYk/pClLYprbUTe3G0SK0nBtTYi8f9W2qK41kYk/\
kpJWxRSG5EKK21RXOteEr9byRn5Z4ylLQpipS0KYqUtCmKlLQpipS0KYqUtCmIl4SNW2qIgVtqiIFZ\
yvYiVFIjYPY8v/pClLQpih5qmfB/jx2rsY59mHnKFHdLbCvv8HuyL4Fwvt26h/TFW2KFOnxW20Xks+\
VX8xT0PeS8yEH/Ie5GB+N0O+coVdshkqLBDpWMq7D/\
c80oNlRGosEMFg4mVWsRUWEm7pRYxFbYRJE4+\
5KEWMRV2yGmtsEOx6Qo7tE1ZYYc27irskK9cYYdOUlXYoSNNFXbIe6ywQ2HTCisJ33OMJeEjVhI+\
YiXhI1YSPmIl4SNWEj5iJeEjVhI+YiXhI1YSPmIl4SNWEj5iJeEjVhI+\
YiXh43VJgXhdCpvyuhQ25fWG3ib/26FspArbiLAm7/bVFvbNKpXE/\
uSehyzFk3ldMmp4XTJqeL0RT04+5KGk4wo7VCKrwn66hY1/\
QEMlsirsUMpXhZWC9rwumXC8LplwvC6ZcL+\
P8VDfuwq7Z0sdv1LEDlVLrLCv7rnbxv5tEitJAbFD1RIrrCQFxEprMrGNjdQT7B9g/\
HDullgp5kjsT+\
7BvnPPQ95zRuJ320hMTWL3DNb4Q5YWR2KHjkZU2KGmcRX2i3uw3zjYH2H8VnCuRjpf8hYkc5DYvYU2\
jpUCEsRK5iCx0opHrGQOEiuZg8RKKx6xN614Q+\
15iH0P48c92Kct7HEchFhpc4fYRkAiiZU2d4hdODatLn/V/\
Ht6Hv8T9zaP4l9Kw3FK3m3DcUpipe0UYqUcEWKlHBFipWQNYod6cFTYPTMijm2YEcmHLG0wECttMFx\
rLni8Jl9rLnj8315rLhjHSska15oLxu92T4HidysdELvWXDCOHSqmUmGlc2nXmgvGXylpi/\
tac8H4Q+40F+RcP8VYkhViG+Uak1hpu5zYV/\
uvZxK7t28dxzZkJYlteBhJbCMLPYmVdoSIlRwbYve2y+PfrbS+/xXGQ7VsK6wUuiN2z+\
aOY6USFMRKwSZih4pTVljpiA6xQ0XuiP0YY+m7JXbvuz1+\
yMRKLjqx0ndLbCPVP4mVXHRipS1uYqVcImKHWqBWWMlgJVZak4mVNvSJHaqtV2GlOAixksFK7FCZVW\
Kv9eGJYyU7mdjGFncS29gLTmIlO1lqdlRhG5uyJ4vjQbOjJHaoqGyFlRLoiJU2AIiVAkTXWjvF71aq\
jiD1WKqwkt5e67EUx0p6S6ykt8RKekuspLdSI6sKK+ntQSOrJFbS22uNrOJ3K+\
ktsZLeXmvbFb9bSW+l/\
lkVVtLbzzGWFIhYaUOGWCkJilgpwkqsFGElVoqwEitFWImVko6JlSKsxEoRVmKlCCuxkgIRK2WaESs\
FdokdahxJ7D9hLG2kEis5msRKekustJFKrORoEislQBArSQGxQwkQ/\
wHjB8ZDBmuFHQqZVNihN7nCDnWTqbBDb3KFbWT+\
nWCfMB5SoAo7pEAVdkiBKuyQAlVY6bsldkiBKqz03RLbsJM7zgixvP5w3mReb+TCJe9W+\
m55fai2cIX9yT13O1RXq8IOhcMq7NCZkQo7FJeqsI0qYsmHPFRTp8IObVFU2EaAKImVfCBeHzqqQiw\
9wMc92KFzfBW2YScnsXsKdPwmLysQ+NihsrcVdmiTvMI2KqAnsUPHByvs0F5BhZWkgNihtqXE/\
gTjoRMyFVZyq4kdOiFTYRsGaxI7lGVSYaVw2P+GsRQOI1YKhxErfbfE7nnzx28ysVJciljpuyV2aP+\
2wkoKxEohQxm7FXbvu41jpe2na0WjjpcLqWhUhZW2n65V+Iljpe/\
2WgWIOFb6bq9VgIhjpW3jaxUg4lhpubhWASKOlZaLazURjt/kazUR4ncrbaQSKymQdG6+\
wkoK9MmlN/n4IRMrxS6IldZkYiUfiFhpTSZWepM/vedNJlZ6k4mV3mRipTeZWOlNJlZ6k69VgDi+\
22sVIOJ3K73JxEpvslQloMJKb/\
K1s9XHd3vtbHX8bqU3mVjpTZbO31ZYaWeEJ2SknRFipZ2RaydS41gpQHTtRGocK3230sm2Cisp0K/\
veZOJlRSIWEmBiJXeZGIlBSJWUqC/x1hSIGIlBSJW+m6JlRSIWEmBiJW+\
W2IlBSJWUqBrh5zjWGmP79oh5zhW2hm5dsg5jpX2+K4dco5jpT2+/\
46xpLfESnpLrKS3xErLBbGS3hIr6S2xkt4SO2Qn/xHGzzEe0tsKO5QSUGEbH9BTEPvj/\
f82iX11z0N+9543eWiVqrCNgzlJbKN6ZfKVGqodVmGHskwq7FCf5Ao7VDuswg7VDquwr+/\
BDtnJFfZr5799sfoZPlaSAmKHLMcKK0kBsUNlJCvskH9bYaU1mdihisIVVlqTiZXWZGIlH4hYaU3md\
WlN5nVpTeZ1aU3mdWlN5nVpTeZ1aU3mdWlN5nVpTeZ1aU3mdWlN5nVpTeb1xpp84t/+\
PsaNcFgS2whjJ7F7can43b66526HKrdU2KGGHxV2qJpWhR0qoVJhG2tyEistjq8wHtr1qrB7luOxzB\
M7dLKtwjaK7yWxQ22JKqwUYSW2sVwksVKEldih/\
rcVds9yjGOHMogq7J7lePxKScWAKqwkBVIxoAo7lABRYaWtRakYUIUdSoCosJItda0YUBwrfbfXigH\
FsdJ3e60YUBwrfbfXigHFsZLM/zXGUuISsVLiErF7H9Dxd0ustFdA7FDGboWVPD5iJY+PWMnjI1by+\
IiVPD5iJY+P2D2PL/6QJQUiVtq/ZeUWSYGIlbaNr5U+imMl4SNWUqBrpY/\
iWCkX7lrpo2PsLzCWPD5iJdeLWMn1IlbaKyBW8viIlbJMiJWyTIiVskyIlbJMiJWyTIiVskyI3bMc4\
w9ZUiBiJcvxlxhLJhyxkjdPrBQOI1Zak4mV1mRipTWZWGlNJlZak4mV1mRiJW+eWMk8J1Zakz/\
DWFqTiZXWZGKlNZlYaU0mVlqTiZXWZGKlNZlYaU0mVlqTiZXWZGKlNZlYaU1m9UppTSZWWpOlyqQVV\
lqTiZXWZKkOa4WV1mRipTWZWGlNJlZak6UauxVWWpNZz1Ha9SJWkoJrBVHjWGnXi1hp1+\
taQdQ4Voo5SgVRiZUKolbYve82jpU226SCqBVW2vWSCqJWWCnL5FpB1ONX6p8xlr5bYqUPiFjpAyJW\
2q0mVvpuiZU8PmIlj49YyeMjVvL4iJU8PmIlj4/YPY8v/\
pAly5FY6WTbf8dYUiBiJcuRWEn4iJWEj1hJgYiVLEdiJcuR2Ibl+NTA8iDOYzX2sU/\
72M5DrrBDq1SFXaxSb16g1PwvZ17ZCjv0gVbYv7nnT/z5PXc7VEy3wg4d/\
KmwQwZxhR06gVNhh6IFFfZf7rnbb/fv9kRqnlY/\
w8dKCkfskGVaYReW6ZHCcf63nVeW2KG9jgq7p3Dxu91TuPjdNmqfJbFDIZ8KO3S0tcJKCkfskDNVYf\
cULv6QJYV7hvHjHqykcMRKCkdsY7c9+ZAb1TeTdzsU8qmwkvARKwkfsZLwESsJH7GS8BErCR+xQ9H/\
CisJH7GS8D3H+HEPVhI+YiXhI1YSPmIl4SNWEj5iJeEjVhI+YiXhI1YSPmIl4SNWEj5iJeEjVhI+\
YiXhe4Hx4x6sJHzESrt2xC527YyH/GoLe/zdEitt5hErCR+\
x0mYesdJmHrHSZh6x0mYesZLwEStt5hErCR+xkvDxuiR8vC4JH69LwsfrkvDx+qst7PF3y+\
uS8PG6JHy8Lgkfr0vCx+uS8PG6JHy8Lgkfr0vCx+uS8PH6QviOMh1+D+\
OFwkXnP1mxOdfL4Fx7GR7HonOtl18cuyexbz7VJHYvqBq/\
21f33G1D2ZPYhtYlsQ2tS2IbWpfENrQuiZWy9HlYoLH1k8RKWz/\
EDnUcrbCv7sE2cgyT2KGOoxW2sQeTxA51HK2w0iq1PJU+\
7whc624XxzZsqSR2b02OYxtrchIrZUJf624Xx0qbmBvd7Y58vz/D+Gn/\
lT1ZjohtfClJ7N6XEsdKPhaxkhlBbCOemMRKPhaxko9FrORjETvUL73CNqyXJDYd2Pspxg/\
ntohtGGVJrBTgIvaV88oS2zBTkti9PaQ4VnIdiZVcR2Il15FYafElttGoNYmVjiR/\
jLHksRLb2GBPYqWdbmIbq1QSK1mmxDbqpiWxQ/\
1hK6yUyU2slMlNrGSHEztUrq3CDpVrq7BSOgGxNylQI4/\
uBHutLW0cK4VqpY6pFVZK8SK2cajnZJUittEYPYkdKhhaYaWENmKlhDZiJR+I2KF+\
7BVWyqO71uk4jpXy6IiVhI9NiiThkxrHVVhJ+\
IiVhI9YSfiu9as7Fj6pX12FlYTvWpu8OFYSvmtt8uJ3KwnftX51cawkfMRKwsdOUJLwSd35KqwkfMR\
KwkesJHzXmgIeC5/UFLDCSsJ3rRdhHCsJ37VehPG7lYTvWlPAOFYSPmL3hO/4bj/\
HWNrjI1ba4yNW2uMjVtrjI1ba4yNW2uMjVtrjI1ba4yNW2uMjVtrjI1ba4yNW2uMjVtrjI1ba4yNW8\
viuNeGNYyWPT+oPW2Elj49YyeMjVvL4iJU8PmIlj49YyeMjVvL4iJU8PmIlj+9aX+\
c4VvL4iJU8vmtdrONYSfiudbGOY/dOVx2/\
Ute6WMexknVxrYt1HCutUtd6iMax0nd7rYdoHCt9t9d6iMax0nd7rYdoHNtwq7/\
XwP7nYtxwNJPYRoQ1iW18QEnsH29h3ywXSex792AbZfiT2IbrlcQ2losT7N9iLH1AxO4JX3txrLDSd\
0vs3ncbx757D7axXCT/26GuHRX2w31s8iE3onBJ7ND2U4X99J43ubEPlMQ2wmFJbCMclsS+\
vueVGqqPVWG/uuchf72FPf6A/g5jySsgtmFdJLF71sXxf0vsnszHsZJ5Tmwj7yKJbWw/\
JbGNBIgkVhI+YhsJEElsIwEiiW0IXxIrOZrE7inQ8d3+F4wl/\
5bYRmA3iZUCRMRKjiaxUlyKWEmBiB1KgKiwkgIRKykQsZICESspELF7ChTHSs7If8VYckaIlRSIWCn\
USaykQMRKUkCs5AMRK21RENsImZxgf/i48t3GsY2UgCRWCiIQK21RELv33caxjUyEJFaypYiVvts/\
uPQBHd8tsZLrRawkfMRKrhexkt4SK7lexEquF7HSckGs5HoRK7lexEquF7GS60Xs179jrmUXwt8xfi\
s418vffhy/s/B6d/73Dn7rE8bPgnOdPEPO9bs6MXbnWnRiPPo/OP9CP6Lzv//b8/+vPq+\
ng8f2bHW9xD5LY5/uudvQ4cIutmFXJrGhlLUuduEPHn0pnD+98nL+\
vZ6uZZ5FF9swx5PYxboTfZof3PMS7p1wjWN/fs+fGCp20MWGih10saFTkF1s6Bx+F7t3HPFYoWmXP+\
7BNgyDk4dMrGQYECsZBsQ2DIPkf7syDH5zIDWcP20YcH7JMCBWMgyITTs8y2Nh/\
rsvGQbESoYBsaFiEF1soypDEisZBsRKhgGx3x7Mtbwemmsh4UcLB6+nl3leT0eSvjf8fDj/wpaJzr+\
wHqLzn0QYOdf7wbkWgnV0399fXR+cP/1ecP6FMRud/+S94Fwn0XXO1TBkTqzpl/XrYmDTqxfnD3V+\
7WJXi9qJb8L5V77P/xucfyGKE+46sSffEeeSdkCIbVjmSWyoGmsX2zgOm8SGOp93sY0d+\
iS24YcksY3CZSfYt1fX5x8ysWkh4vySEBGbtqI4fzoIx/nfDj6LRq5l8i+QhIjYRmQqiQ1VR+\
1iGxlqSWyjUkESK4WI/hjjUG26LraREX7ykIltZIQn77axSiWxjVUqiQ3V+\
e1iFxHlI1l8b3U9KIucf2GtTPxbxEr7msTu7WsevyTErpz4kwWG85/kK3Kuvc3E+\
D8jbSYSK62RxO6ZVPG73QspvLnb5OspWXLEhs4adLFSSIFYSf+\
IDdW572JDde67WGkjl9hQwfkudhG3ObJt3l9dH5x/z7Y5/\
reIlZKniJWyqok92f3iXCd2DOeS7BhiJTuG2D2nK46VkpaIlbZGiJW2RogNVQrtYqXcbWIbudvJhxx\
qVNfFhhrVdbGhRnVdrBRtJLbRMe7kv/\
3T1XUf24joJLGNiE4S2zC2klgpkkxso1hAEtsIVySxkt4SK+0AESsJH7GS8BErZUAQ2/CkT7A/\
W133sZIUECtJAbHS6SFiJSkgtuHxJbFSCJlYKYRMrCQFxEohZGIbIeQkVgohEytlXBDbcL2S2FDX7A\
r7GcbSPi+x0j4vsVIIllgp5kistHdKrLR3SqwkfMRKwkestHdKrCR8xEp7p8RKwkestHdKrLR3Sqy0\
d0qspLe/wlgSPmL3hC+\
ObbheSayUz0mslFhJrKS3xEp6S6ykt8RKekusVIaBWMnRJFbSW2IlvSVW0ltiJb0ltlN04qmYu1OWt\
Jqrkx5TzdVJj6nmOi0mUc1/WqWnmr9TQIFzcXzyf3Ocfq4c7xkB7fPUy0fCx+\
9jn7awjzR2KGpVYRt72UnsUNSqwp6WY63mX5Xj6ZycqeYfqrpWYYeCfRX2tBxrNf9Q1bUKO5TAWGEb\
CYxJ7FBKX4UdKsdaYYcM4Ao7lORWYYfKsRJ7rRzrI41tGAYnD1kqx1phJcNAKsdaYdOGQbocazW/\
ZBhI5VgrbNrRk8qxVljJMJDKsVbYoThghR0qx1phJcNAKsdaYU8iY8soXGiuhYQfLRy8nl7meT0d6f\
ne8PPh/KdlN6v5F9ZDdP6TyCrnOokmcq7TcqycP12OtZo//V6ky7FW85+\
8FyflWKu5hsqxEnutHGt7r63CplcvqRxrhU0vajvlWE+\
CltfKscZfwpPvSCrHWmGHzhxX2KEzUBV2qBxrhR3K/\
6uwQ4eRKuxQOdYKO3QcllipHGuFXQnRyYoqlWOtsGkraqcca6cueDV/\
pxxrNddeIvpx6Fsqx1phh8qxVtihxLgKO3QCq8IOHQ6qsFKISCrHWmGHTk5W2KH03Qo7dFymwg5lDV\
fYoSMVFfa0HCvn3ynHmpx/Ya1M/\
FtSOdYKu7evefySLMuxhuY6ycmUSq9WWGnjUCq9WmGHjjNU2KHjDBVWstqk0qsVVgofSKVXK+\
zQcYYKO3ScocJKm7ZS6dUKuyq9ehK1SJderebfs2OO/\
y2p9GqFlTKoT0qvVnOtdstPVg2pHGuFlWwbqRxrhZWSlqRyrBVW2hqRyrFWWCl3WyrHWmGHqtJV2KF\
yrBV2qBxrhZWijVI5VmKlcqwVds8SimOHavBV2IYBlsRKkWSpHGuFHSrHWmElvZXKsVZYSfikcqwVV\
sqAkMqxEvszjCUpIFaSAmIlKSBWOj1ErCQFxA6VY62wUliZWCmsTKwkBcRKYWVih6rkVFgprEyslHF\
B7FA51go7VB6OWKkca4WV9nmlcqwVVoo5SuVYK6y0nyqVY62wkvBJ5VgrrCR8UjnWCisJn1SOtcJK+\
6lSOdYKK+mtVI61wu4JXxw7VI61wkr5nFI51gor6a1UjrXCSnorlWOtsFIZBqkca4WV9FYqx1phJb2\
VyrFW2KE9vmVZSo5LbPskUIV9uuduh7z5CtvY40tih7z5Cntajaqa/7RMSTX/\
UDWqCjsUBKmwp2Uqq/mHqlFV2KHErgrbSOxKYodSnSrsUJnKCjtkGFTYoeSfCjtUpnJZOJo/\
w8dKhgGxkmFArGQYECsZBsSmDQPOf1q/\
uppfMgyIlQwDYtOGAeeXDANiJcOAWMkwIFYyDIiVDANiJcOAWMkwIFaKGDzH+\
HEPtmEYnDxkYtOaxfklTSH2nXue5lAovsI2QvFJrLT4EistvsQOlSausEMnQSrsF/dgv9nCxj+\
goZh4hZUU7gXGj3uwksIRm1Y4zr9XQPP4lSV2T+\
HaW3QVdqjEWYX96J6HLDlTxErOFLGSnhMr6Tmxkp4TK+k5sXt6Hl8uvrznbvfMiDhWcpSJ3TMj/\
vX0v+X1xz3YhRnR6tdZzX9a96Kav1H3IokdOo5UYRvCncQOnUytsENFsivs0FnNCttY3E+wUv+\
CCrvnvsSxQ9WkK2wjYTiJfSc411B7jQorrXjXuhHE73YoHbfCDp37rLANDymJldZ3YiWfgdibZKXhM\
ySxq7p+J+GpjSYL0fklWdzpdpCcX7LSiW3kQiSx7wbn2pPd+C0MlcCpsJKjITVBqLBDtWgqrKR/\
xL6+B/v1PdihyjvE/uHq+vwrRey799ytFIUhVvJJiJUWR2KlKAyx0ipFrLRKEStZ6cRKi+\
NGlw8D2zCuTzYUiE1vmS9bZOw9zeRtNbbMk1hpE/\
laf4n43Q6dWK6wQxVCKmzDIE5ipURgYhsBoSRW2s291ughfrdSUthG/\
wcD21C4JFY6D3WtG8XxK3WtG0UcmzYjrnWQiN9Wo7pM8pVteKzJux0qalNhpUz6a40r4v+\
ttIt2rXFF/L+VTMRrjSviD3moqE2FHSpqU2GHOphX2L0gSBy7F42IP2TpuMJGm44jPf8A48fw/Cf/\
POfqdPms5pLsmI8w3jNGj98iYveM0Th2qCZghZViTsRKVhuxUjiEWCkuQax0WO1jjKXvlljpuyV2r4\
RoHCsVpSB2qE1ghZVC1MQ2QtQn2k2stC1J7FCbwAorneoidqhbUoWVMlSIHWoTWGGlw2TESpFxYodK\
dhP7CcZS0JZYKWhL7FDJ7gormefESnYysVJ0k1gpukmsFN0kVopuEitFN4mVopvEStFNYqXoJrHSvj\
uxUryP2D29Pb7bzzGW/FtiJf+WWMm/JVbyb4mV/FtiJf+WWMm/JVbyb4mV/FtiJf+WWMm/\
JVbyb4mV/FtiJf+WWMm/\
JVbS219jLCkQsVKJRmIl14tYyfUiVnK9iJVcL2Il14tYKfeYWMn1IlZyvYiVXC9ipa1FYqWtRWIlR5\
NYKbD7JcZSYJdYKbBLrOTxESvJPLGSo0msVFSQ2L1VKo4dKpnxvPgZj3uwTzMPucKeZtFX8w9ln1XY\
oXWhwg6Z/xW2Yf4nsUOxkQo7VNG1wg4tvhV2KEhRYYfW/Ao7ZJlW2CHLtMIOHcYj9i2MH/\
dgJYUjdnEY70jhOL+\
kcMTuHdhqx14q7Hv3vDsf3vPuSHpOrKTnxDZ2dpLYoXBehR2qtlhhP73nbofKx1RYyXoh9vU9d/\
vVPXc7dE6swkpGE7FDHV2J5fXHPdiF0XRkvfD6adfPav6GdZR8bJKZwusNMyWJHarXWGEbUpbENjQl\
iW0s7ifYH2DcyJhOYhsBtCR277uN3+3edxvHDu2fV1jpuyV2KKepwg7lNFVYyeAmdi9uF7/\
bmxbHRrjwBLtR9dzApm1Bzr9Xtip+W8/vwTYS05LYTjH0ai5JLYmVrNxrNdjj2IVIR7+\
6oXrCFXbPCIhjhw4SVdihbLYK28hmS2KHyiRV2Nf3YPdsjzi2EXVLYhvZ4yfYH2Es2QbESrYBsemsG\
M7fKFGdvC0pKkbs0EGlCtvI105iJYUjVnJziR06VULsn2DcWI6S2KHDLBVWymYjdqgmbIVtRMWS2KE\
DhhV26HhHhZWy2YgdOt5RYYeOd1TYhkGcxDZigEmstA1N7CIGeGSrbTRnic7/\
5Dy2ZReW0FydcqXVXI3WiMnHIUnste4t8T9/\
6LxohZX2u4iVEsykXjUVVjIorvWqib9SkkEhtcipsJKyX2uRE8dKCWbXWuQcr1LXWuTEsXvmx/\
FDXrbICc0lZeBfa5kSxw5VG6qwjSBeEivlpF/rXRK/W8lkuNbNI/6Q99zjOLbR5DOJHSr7U2GlM2Z/\
ivGemsWxDTVLYhsN35LY5/\
dgpZRUYqVsF2IbLnoSO1Rmr8JKqeTESrmhxEqbZsRKuaHESv7ULzAe6oZZYYdKjVfYoZY8FVZyRoiV\
zHNipYgesVLlCWKH+\
h5VWMkrIFY6Mkqs5IwQuxfRi2MlH4jYoV7bxH6GsZQtQqyUP0GstKdEbGNPKYmVskWIlRSIWKnkErG\
SFBArrcnESokMxErmObFD5TGJ/\
RXG0ppMrLQmEyutycRKazKx0ppMrLQmEyutycRKazKx0ppMrLQmEyutycQOBe1fYCyVPq2wTzMPucK\
eHvKo5t875NF+ZStsIwCV/BMbve6S2I/uechDm/\
AVdmgTvsIOKVyFHQq3Vdih1PgKOxT3qrB7Aaj4cvHlPXc7FICqsEN7/xVWMiOk+rIVVjIj0vVlq/\
klM+KgvmwSKwnrtYqr8bsd2j6rsEPZbRV2KLutwg45yhV2yFGusEM7OxVWUjipGCixvL6ncHHsQuFa\
xTqr+VfFQE+\
kjNeHioFWWMk15fU91zSOHTpkVWGHEscq7FCFnQq7574cY19ivLfuxLF7lnUcO1RzpsK++G3s0SrI+\
YcKz1XYd4JzNfqfJW9BWlGJbTgHSexQBnCFHapHV2GHqvVUWEk/iN2LusX/\
25tka6hMa4UdOshJ7A8xlmSL2IVsGdj0Lhrnb9SDSN6W5DMQO1TjtMIOHb+\
osEM1AyrsUHnMCtvIJTjB/\
iHG0nJEbCPRKomVLFNiG9vQSaxkIhIrmYjEDh2bqrCv78E2dkiT2KFEK2Klgo4VdqigY4UdqjZVYYe\
SXyvsUDpohZV2uaSCjhVWylqRCjpW2KH6SxV2Twri2EaOThJ7kxRI0YKNOo8G9mkLe/zdnpR/\
rOaSMlSkko0VdugoR4UdOspRYaXUz2tFDONYSUSvVROMYxtB6CR2qJpghR06ylFhF0Hoo/\
joRtnA6Px7+nT8b53UB6zm6pQnruYaKk9cYaVsTKnWYIWVsjGlWoMVVvJTpVqDFVZyGK/\
VGoxjpWxMqdZghZXOG/wM48c92IbnlsQO1RqssC/\
uwQ7VGqyw0jYSsQ0nL4mVUkaJlVJGiZUyjYgd6gtWYaU9dmKlvCpiG550EjtUQ4VYqbJihR2qrFhhh\
yorVljJ9ZIqK1bYoRoqFVaK90mVFSusdCJNqqxYYfdcrzhWim5KlRUrrHSwXaqsWGGlRAapsmKFlbZ\
+pMqKFVZSIKmyYoWVpECqrFhhpYwCqbJihZW8AqmyYoWV1mSpsmKFldZkqbJihZXWZKmyYoWV1mSps\
mKFldZkqbJihR0qGLEsgcSxj32aecgVdiguVWGf34Md2hmpsKuDd51iINX8p8VAqvmHujZW2D++\
B7toXhV9mh/c8+4PJYhU2KEEkQo7lDJRYYeyEivsUI59hR3KXaiwkmHwtPoZ8+\
JBrGQYECsZBsRKhgGxkmFA7OmJ/Gr+tGHA+\
SXDgFjJMCA2bRhwfskwIFYyDIiVDANiJcOAWMkwIFYyDIiVDANih5IaiX2O8eMerGQYEHtaRLmaX9I\
UYhu5I8k/ca9Tcvzd+fCed2doB6DCDu0AVNihvKAKO7QDUGEbOwDJN/nTe+52qMBJhR3KC6qwr++\
526/uuduhbZYKO7TNUmElo4m7PY97sJLRRGzaaOL8Q+f6K+\
xQwm2FlTxWYiWPlVjJjCB26KxjhZX8c2KHEgkqbENYk9ihzNcKK4UFiN1TuH89de14fU/\
h4tiFwkXnX8WUOyUAqvmHqshW2D1H/Nj/5/U9RzyOHSoLWWH3nLU4dqiKbIVduC9HRt9Gi4no/\
Hu28vFj22nqkJx/z1Y+XmCIbWxaJbGdXhLVXHsbVPFbGDpqXWGlgBaxQ6eAK+\
wX92Abh6GSWCno8YPV9fkPiNhG+b0kVjKpiJVMKmKHKjNU2Eb8O4kdakNQYRungJNYKdpP7N6aHL/\
bRtg9iR0qJkvs2xg/nLslVjKuiX1+D1YSPmLfDc7VyM5K3oKkZsQ2duqT2I+\
Dcw3VLKqwkiATKwkysZIgEysJMrFDNYsq7Ot7sJIdQGxjcyKJHer5ROy1WvZxbMP8ONmKIXbowHuF3\
bN63jzkJHbvVMHx4rhsGPDvsUdxYamJQIXdC6DGv5Sh3gUVthE8SWKl1IprLRPidyslG1zrXRDHStt\
g13oXxLFDZbYqrJTjsNG7YGJx3GhpYGAl62XZ6SAorFLHggo7VA6owkqHAa51LIjf7VA5oAorHQa41\
rEgjh3qWFBh9/zzOFbKU7/WsSD+35525+H8H2C8kLLo/Cf6x7k6bXKquSTR+\
RDjxkZEErvnksfvtuG7JrFSfj6xjUONSawkscRKuZTEDjWvrbDSQXZiJWUnVjo/\
T6xkUBArGRQfYyyVmiFWWhyJlSJsxEoRNmKlw0vESoeXiJXiicRKiyOx0ipFrHR4iVgpsEfsUGVqYj\
/BWFqTiZW8AmIlr4BYqY4VsZJ5TqwU7yNWOj1ArJQOTKwU7yN2qFFbhZV8IGKlIxrESjJPrOQDESuF\
GYmV9PZTjCXhI1YSPmKlcBixksdHrKS3xErhMGKlcBixkhQQK4XDiJWkgFhJCoiVHE1ipXDY5xhLrh\
ex0uJIrBQOI1YKhxErhcOIlcJhxErhMGKlxZFYaZUiVgqHESuFw4iVzPNfYyytycRKXgGxkldArBQO\
I1Yyz4mVwmHESuEwYqVwGLFSOIxYKRxGrOQDESuFw4iVZJ5YyQciVgqHESvp7VcYS8JHrCR8xErhMG\
Ilj49YSW+JlcJhxErhMGIlKSBWCocRK0kBsZIUECs5msQuHM1WF0uOH6sx5u8kYFfzP209tv/\
RfWwVtnHkubMAVNiGgiaxewoaf8hvDb87QzUjK+yeYfBv16JPc0+\
h49j373nIjQh0EtuIQCexQzHZCtsoT5PEDrmmFXbopHWFbcRkk9jTk1kcP614QcOD80uGAbGSYUCsZ\
BgQKxkGxKYNA84/VK2+\
wkqGAbGSYUCsZBgQKxkGxEqGAbGSYUCsZBgQKxkGxEqGAbGSYUDsUOMVjp9h/\
LgHuzAjWo1RqvlXjVeSv1+SMmL3Fvfjd5PYj+7BNhKAktihKHSFHSrTWWG/3MeeaMrz1c/\
wsW8F51qtMSfmMucfau5cYfdq+MWxQz2lK+xQT+kK2+\
gpncQ28miS2EYeTfKVGkogrbBDtbQr7FALngo71FO6wkquELFDe7YVds82eJbGDnXQrrCv78F+\
sY9NfkBDjbsr7FAqdIUdalxSYYcKllfYoYwwjl9gLBnXxKbjx5y/\
U8mtmksyromVjGtiJeOaWCkWTawUriBWCoETO3Q6q8JKxjWxUnCG2KEarRVWsnKJHaq5XmGH+\
spXWMnKJVayconds3LjH5AUZiRWsnKJHerUWmGlrStipa0r5tw+7sE+/\
TY2Ov8qrHyyNcb5pa0rYoca3FbYoZaAFVYyU5ZVGXystFO/TLrHl/L/\
HPibHC8WmOj8q5XkZIOK49VKkpz/7eBc7wXnWridR3EIjhdrSnT+hf8anX/hukXnX6xC0fkXfkJ0/\
l8H38WF3Rv9rXvR4zdZhidL70uMF0vj/2pDIolN216c/8TO4lzPh3/\
rIto6IbrENgpPJLF7gdPv0tiF1XqUTs/53w/+1rRscP69QGP8m98LNMb/+U+Ccw2VuKiwe2G8+B/\
WOGCcxA71m66wi3ha9KtrBM6St/VNcK69+NDxe8gm1Y8t7LFpRGzaRuH8JzYK53ox/\
FslG4VYyUYhdrHLemQscP69ENqxEhJ7YqNwrrTrzPkXe7DR+Veuc/\
JZn1gdnOvT4FyNjcjk41hYMNG/8/Pgb5XsD2JfB+dqpKIlb+Hr4Fx7W2DHos+\
W0o97sAtbY2KjntjGaewkdhFRmdjMJXZhJBl3u8qm++\
5g7eP8q92BE2uF80sZdsQO1YersHvxqThW2lUlVkp1I1Y67U2sdA6RWGkPmVgp1Y3YRhG+\
5N0OVcOrsI0srCRWyksiVspLInYv7nRslLH5+\
uMerGQLEiudNSB2zxaM361kCxK7sgVPbDXOv7IFT2xNzi/\
ZgsRKtiCxe6ct4ljptAWx0pliYhu7kcmH3NiNTGKlM8XESnWOiJVsQWIb+\
6XJu5VMUGKHCjJX2Nf3YBv9yZKvlHTulFjp3OmHGEtGGbF7Rln8biXrgtihTgQVdqgTQYUd6kRQYaX\
YC7FDnQgqrFTVglhJ+\
IiVhI9YSfiIHWrMyfFHGEt7NcRKUkCsJAXEStUEiG04mkmsdCqZWClUS2yjUMoJ9mOMpa1dYqXlglh\
puSB2Ly0ujpVWKWIlg5VYqVYqsdLWKLF74bDjuBSxe+b5cciEWMk8J1baGiVWSr4jdk9v46+\
UVAWEWMkrIFbyCoht1MVIvlLSRjCxUjjsE4wbW6Mnd0tsIwqXxEpbo8Q2jhgksVI4jFhpj49YaY+\
P2J8H50ofeuf80g4dsXsmybFIE7tnksSxvwrOJR1TJFaqlUKstBFFrKS8n2IsbUQRK4UTiJX8emIlv\
55YSXmJlTaiiJU8XWKljShipY0oYqWNKGIll5NYyeUkVtqI+\
hxjKaBNrBTQJlZSIGKlgDaxkvARKwkfsVJAm1gpoE2sFNAmVgpoEyvJPLFSQJtYKaBNrBTQJlYKaBM\
rWRfEStYFsVJAm1gpoE2s5Fb/GmPprA+xkjdPrBTQJlaypYiVbClipRQmYqW2f8RKcXRiT+\
LonCsdR+f8UhydWCmOTqx00oXYkzg655Li6MRK5g2xX9yDldqmESvtGhArmTdfYizZGcRKdgaxjSJ5\
SaxUKIXYRvAkiZUC2sTurVJxbKO8xAn2K4yl75ZYKdZKrGSoEysFPYmVdvuIlXb7iJXCgMRKu33ESo\
sjsdJuH7GSwUrs63uwi3hcy038HsYPjJ+G51+EuqLzL8QjOn+nz081V6cAcDXXB+H7flrxMH+\
nUk41f/q94/zp947zp987zn/y3nGuTr/naq5Or6pqrpPvgXOlv4dnGK++h+T8HTOkmuvk/+\
Zci4pTR/f9Yvi5cv6T58q5Tp4r50o/142mntH5T57rslNnaK6T9WnZJSs0V6fbRDXXi+Bcq4p4J+/\
JsjHT4PwfHDyLZceR0Fwn//eyu0horvT/vWxyMTj/yf+9LDAamittz+5UlkzOf7JufhB8rpwr/\
Vw5f/q5cv6Vznf8qO+vni3HB7+/mv/0+Vfzn/pp1fyLmHZ0/\
o6fVs3VsYOquTrfczVXp6dwNdepn8b5d+IWyfnT7yvnT7+vJ3GFaq6T9yLtv3P+tP9ezd+\
xHau5TtaBtP/O+Z8PP1fOf/JcOdfJc+Vc6eea9t+r+U+e64n/Xs11olvL5tqhuTr+XDVXZ3+\
omuvUn6vmXzVuTs7f8ec417JRaWiuk/+bc53832n/vZo//X+f+O+ca9ksLjRX2s/\
Z6RKWnP9k3Tzx36u50s817b9X8690vqOdS026+KyruRbPOpEHUmH3TrO0U74r7Glfv2r+\
xZuVyCGqsHtpae2DkxW20QAviR1KJ62wQ2V3KmznuMByM4pzz9/\
CRvzDwJ42bqrmlz52YqWPfRm48bHSx06s9LET28jKPHmlNgJdE2/\
yMv7lY4eqklTYRZTWwA5lylfYoRMuFXboSGuF7WSlVXMtotrGGvDR/\
pNLYvdKjcTvtnHGIIkdOmBbYYdKjVTYm9RsqOZHhf3inlfqy3vudqibcYXdO516/\
JCZedmoC5HENs5rJrFDxa4qrKRAxA6VAaiwjY46SexQCdwKu7c4xt/\
kvcUxfreLxbEVYF5u2P1P48fw/JJjRuzqfExy/\
r2AzfFLSGzDFUpi3wnOteeTxG9Bcg6IbZjLSaxkLhMrLc3ESgYksd8ezMXrj+\
BciyX3KFi9vB6UDF4/iYDw+kfBuU5LZlXzfxL8rQvHNfpbvzz4rcuzlKG5Onkz1Vydcy/\
VXKd5M9X8p+deqvk7eTOca5mTHZrr5P9e5liG5kr/38v8m8H596y0/\
3FqpS13rEvsv6axybmGuoVV2LTDs5Po+b3g/J0k3mquPS/pu/\
RblP4mOZaCWhzveU5x7N62Svw7krZVOP7/i7uXZcuOKl/\
ztnZEiDw9HYrKqCwSna0XQAnqYbQwXoBW3rtp1AtKCF0aITWxvPYEj4FhdqxMVFlGCz6m8ffhPsY3m\
247zH8x11rTh1+Hf9JYlzQdyPJQAtHEftFYV2EBpPMRpJWIv0K5sHmhky1sXuhku3tkrF+\
aESQ7lAE7sVJQILs2ndbOSus6ZKWGnOxQ2t7LXlq5OWpnpfVYstKmJrLSPmuy0tZLsoULajrZwnt7w\
n4fZWkzItm1eH78IZNd24zY/\
rRD91QndihbcGKHsnwndihbcGKH8ucmtrDbq5P9zUFdC8cXJx6BrNTikZVaPLJSi0e2e+\
C0cDTVeCypRSUrtahkpRaVrNSikpVaVLJDt7uQ/\
SnKj3vYQpvfyUqzVmQLjW8nK41Oya6N19pZaVaJrLTUQHbolojESlvSyA5dFptYaQ6NbOHgSCcrbck\
mK80Y/hPKhZWETlbqh5OVZgzJSh1WstKMIdmhu2wSu9ZhbWcLHdYT9iOUpWE72cLU3UnjSFYaaJKVR\
nxkCz3HTlYaaJKVmouPUZaWyshKgxGyUuAjKy2VkZUCH1lpqYys9AJ9hrL0ApGVXiCy0gtEVnqByEo\
vEFnpBSIrrTV/jrLUhSMrdeHISl04slIXjqzUhSMrdeHIShGId6NLEYisNGVCdm3KpP1pC/\
G2k5XiLVkpYRVZKcyTleItWWmmhuzQlexkv0JZaqXISq0UWamVIiu1UmSlVoqs1EqRlVopslIrRVZq\
pchK88n/jvJac3H8tGSl5oKsNBghK723ZKXBCFlpWE127b1tZ6XexW9QlnoXZKXeBVmpuSAr9S7ISr\
0LslIrRVbqXZCVehdkpd4F2aHexf+B8kuUh1qpxA4dNEns0HaPxH6wzj41soX3tpP9+3u+\
20Km6k52aJ9jYn95zy95qE1O7FCHNbGFpA+dbGGfYyf75p7vtjAq6HyB/uueD/\
nrez5kqXfxCuWhhdTEDo0KEiv1LsgWehedrBRvyRbibSc7tH6b2KH128RKgY+sFPjIrgW+\
dnZoOiyxaxGonR2ahSPLNMZD02GJLUyHnXRqyEqBT0rcnlgp3pKV4i1ZaTRPVhrNk5V6F2Sl0TxZaT\
S/l0i//UOWehdkpd4F2cKwuvMnJQ2ryUrDarKFYXXn057eX8P6L72mui6iZev/9QeN/9e/\
b6zro8a6Ltrp1s/wYpTZWn/ljuxU1+klDKn+rxr/rxetUuv/VRrc/C+UpcU7stLiHdmh1e/\
ErnX329lC2o5OtpAhvJOV1pXISh1gskMXryZ2rQPczhY6wJ3sWge4nZUWeMhKCzxSVtbErs3qHX/\
IUlbWxErxVsrKmlhpVk/\
KyppYaV1JysqaWKmfvJdJtZ2V1h72Mqm2P6209rCX6bT9Q5YGI3uZTttZqXu+l+m0nZX6Un+\
PstSpISt1ashK7y1ZafGOrPTekpUmEcgOXTOWWKmVIitNIpCVJhHISpMIZKVJBLLSZhlmXpNCAVkpF\
OzlEGxnpVCwl7qw/\
WmlUEBWCgV7GRPbn1YKBWSlUEBWCgVkpVBAVgoFv0BZmmElK43myUqTf2SlUEBW2uRGVtpCT1aa6iQ\
rbaEnK21yIyttciO71ia3s9I0NtmbQoE0L/\
VLlKXBCFlpMEJWGoyQlSIQWWkwQlYajJCVBiNkpcEIWWkwQlYajJCVBiNkpcEIWWmXyacoSyuaZKUV\
TbLSBgiy0oZDstIGCLLSGIisdNCHrDQGIiuNgchKYyCy0hiIrDQGIiuFAqbml0IBWSkU7F0y0c5KoW\
Dvbov2p5VCAVkpFOxdqdH+\
tFIoICuFArJSKCArhQKy0rwUL5mQJojIShNEe9eltLPSBNHeLS3tTytNEJGVJoj2Lodpf1ppgoisNE\
FEVpogIitNEJGVRgVfoSzttCcrDUbISoMRstLaPFkp8JGVdtqTlQIfWSkUkP3qHlZa0fwvlKUOK1mp\
w0pWem/JSh1WstJ7S1bqsJKVOqxkpVaKrNRhJSt1WMlKHVayUoeVrNRhlW5pSazUYZVuaUms1GGVbm\
lJrNRhlW5pSawUCqRbWhL7m0Jdr1F+oPy09AjfVL+wxK61eO3sRRvw//z+/1tPwZXqf73+86/\
0hBK71sa8qP4OE7v2sreza/fVtbNDbUxiK9nyWNfTVd34+Z/8Dlm/1JiQHeo+JfaqMfnmoDFh/\
VJjQnaow5JYqTEhKzUmZKXGhOzF2LWUgpL1v0D5qoHprH+tgTl+JcheDJRa619709/+\
GjrZoYz5if2gsa4P73mEf7mHLczvdbJD83uJLUy0dbKFibZO9s097FDO8sT+1vluX179N+\
afluzQ1ZuJHbqsI7GFyzo62aEdlIlduzWjnS3sKexk11qpdva/\
7mELWxlPWF7o8Fhij5sLsoXO9cmYRLocK7GFdfDOD3loFSKx0qB+\
75aqdrZyC0iqa22E0f4ySkGUbGFg0/\
mFrQ1sjmdh9i7aav9uhy7aSuzQxoXEDm1cSOzQxoXESsO4vRuv2p9WGj2S/\
e1BXfz7o7Guix7U0fLi5d9R/8n0Kv9+Ejf598rtWamujxvr+\
mVjXV801vVfB3X9xdXvsKmuF411vWqs62r17eRdYP0XC0Ot9X948Fn8D5RP2jDWdfJ9s66TUMO6ur9\
v1n8xWdZav7RS8Z2rr9NnpdE12e4fCeuXFurIri1St7Nrg8F2trA23skWzqR3stJELtm1BZj/\
95S93N0U2f/dzV51zDvrl9aVLuerm+q6ajr/orH+1411rc1mftP9K+\
ruErIszfmxLG1mYLmQaKWTvZjza/0ST29nTvUXMrZ0fmynFy2n+i/CYGv9hQmyzo9tLcy+\
ZU8a879GWdoRS7awuHXyIZOVFrfIDp11SezaYKCdlXaskpUWLT5AWXqByEpr4WQLo/\
VOduhK2cQOpdFL7NBR9MQW5g462aE0eoktbALrZKVOGdmhNHqJHUqjl9ihNHqJfXMP+/VBXT9E+\
eE8AlkpiJKVgihZKYiS7Z7yZv1rU97tjyUFabJSkCYrBWmyUpAmKwVpslKQJisFabJSkCYrBWmyUpA\
mK20Q/xHKj3vYp3tYaQmbbKEb0clKc2hkC9nWO1lpiZmstPZAthD4Olkp8JGVFtTJFgJfJ1s40XgSg\
Xg3+For9fZD7mSlwQ5ZaaafrDQqICstMJAdyiKZ2LXG8bi5ICuta5CV1jXISocxyEqHMciujQra2aE\
bMC53MvihgKwUCshKoYCsFArISqGArBQKyEqhgKwUCshKoYCsFArISqGArBQKyEqhQLotO7FSKJBuy\
06sFAqk27ITK4UC6bbsxEqhQLotO7FSKJBuy06sFAr2bss+/m73bss+ftq927Lbn1YKBXu3Zbd/\
yFIo2Lstu/1ppVCwd1t2+\
9NKoWDvtuz2p5VCwd5t2e3s0DUjZHkza2EhtZOVIpB0SXdipQRfe3eDt3+3UoIvstIZiL27wdu/\
20Lg62Slc9h7d4O3f7dS4Nu7G7ydlQKfdDc42S9QliIQWWkMRFYKBWSlMRBZaQxEVgoFZKUxEFlpDE\
RWCgVkpVBAVgoFZKVQQFYaA71BWRoDkZUiEFlpDERWGgORlQIfWWkMRFYaA5GVAh9ZaQxEVhoDkZUC\
H1kp8JGVAh9ZKfCRlcZA0nXziZXGQNJ184mVxkDSdfOJlUKBdN18YqUxkHTdfGKlUCBdN59YKRRI18\
2T/RplaQxEVopAZKUxEFlpDERWCnxkpTEQWWkMRFYKfGSlMRBZaQxEVgp8ZKXAR1YKfGSlwEd26N6Q\
/xtl3jo5FPgSOxT4EjsU+BI7lLklsd9f/247f1JDI77EFgJf59P+\
0z3s0L3HiR2Kt4kduvc4sUP3Hid2LQK1t8lf3fO0/34POzTnmNjfOOzLq/+Gzw6N+\
BK7FvjaWSnwkR1KWZbYtVDQzhYyt3SyQynLEjuUsiyxQynLEisFPrJrga+\
dlSIQ2bUIdPxLfoWyFIHIShGIbGHo1ckWItBJX4qsNPQiWxh6dX7IQ1OdiZXiLVkp3pIdmupMrBRvy\
Q5NdSZWirdkpYEm2cJAs/NppTBP9iLMl5Jgs/7LgW1TXRdhq/X/+sPG/+s/NdZ1EUlan/vjxv/\
r6W1Xqf6Ltqi1/ou3v7X+oY0LZP4XykMXCiR26J6axErdarJDS/\
mJlTqaZKU5frJDm8kSK3U0yQ6tqSdW6miSXetotrOFjmYne1MokJYWpHvhEvvynqcd2rydWCneSvfC\
JVZaSJHuhUustH4j3QuX2KHM+4mV1m+ke+ESK63fSPfCJVaKt3t3uR0/\
7d5dbu1PK22dW7jLzWCH9ownVhpo7t211s5K49u9u9ba2aE944mVxrd7d621f8jS+HbvrrV2Vgp8/\
4SyNPQiKw29yEqhgKy0h42sFArISt1zstIEEVlppuYjlKWZGrJSc0FWai7ISjM1ZKWZGrLSTA1Zaaa\
GrDRTQ1aaqSErzdSQlUIBWWmmhqw0U0NWmqkhK3VYeeWMNFNDVpqpISvN1JCVZmrISt1zstJMDVmpe\
05WmqkhK83UkJVmashKMzVkpZkastJMDVlppka69IzsL1CWAh9ZKRSQlaZMyEpjILLSYISsNBghKx1\
DICsNRshKgxGy0mCErDQYIbs2+\
dfO3hQKpDnHz1GW5hzJSnOOZKU5R7LSnCNZac6RrBRvyUpzjmSlME9WCvNkpTlHslKYJyuFebJSmCc\
rhXmy0pwjL3OQAh9ZKRSQlQ7m7F2w085K02EHN910stLBHOmmm8RK02HSTTeJlabDyK4NvdrZm0KBl\
HHlDcrS5B9ZadWLrLTqRVaa6iQrrXqRleItWWnVi6wU5slKYZ6stOpFVgrzZKUwT1YK82SlME9Wmur\
8d5SlCERWikBkpVk4stKIj6w0C0dWaqXISksUZKUO69coSx1WslJzQVZqLshKHVayUoeVrNRhJSt1W\
MlKHVayUoeVrNRhJSuFArJSh5Ws1GElK3VYyRYmiCo/qR+g/Lgqr/\
2kOtmnJfZF9UNO7FqYb2fXwnz5vU1sIcx3frfvNNb17vojdH5ya12Gb7q/sKGbQxP7L/ewP7/nu/\
3kHnYodid2KIgm9rf3sL9b/5BPWrynq/+Gz0pBlKwURMlKQZSsFETJngRR1vVuY12v1z+\
Ozm9BCshkpYBMVgrIZKWATFYKyGSlgExWCshkpYBMdi0gH7eevOrscQ+7FpCPf1JkL+ZVS/nFU/\
3SIOzgDtFOdq3xbX/atca3/WnXGt92duhMVWKlNp/\
s0K7nxA4t4SV2aAkvsWsRrv1ppQj3EmUpwpGVIhzZ7gjH+\
qUIR1aKcGSlCEdWinBkpQhHVopwZKUIR1aKcGSlCEdWinBkpQhHVppUfYXyWoRrZ9ci3PF3S/\
Zkvo91rUWz498J2aEcGImVJsvISpNlZKXJMrJDB7ESO3Q4NrHSHB3ZtWjWzg6lZ0isNCNJVhqvvYPy\
4x5WGq+RHdpOm9iXzk+\
K7NoS4XFPhWz3oJj1S90IsoVDBZ2fptR7ISutMJKVpgDISlMAZKUpALLSWJxsYSze+\
QIVxuKdrDQWJyuNxcn+7qAu/v3RWNdFP+MoFvHvF7Gotf7XB5/Fu8OfBeu/6Fy11l/\
oRZ28yGQvelGtj3XVXfp9Y/2F7lLnxyZ1l8h+v7GutT5Q+yMUOiOdbKEz0skWOiOdrNQrIFuY0+\
hkpcmFv0K5kPCrk5UCBdmTqXLWJTXaZAujvk62MGfdyRbmrDvZoUOaiS3MWXeyhabnZEDyfZSHcg0m\
dq3pOR5+kS0cBuhkhw7OJ3bo4HxipV0xZKWZOLLSyhpZaa2JrNQvuzwn5rMXMwEToeBy0qipLqmDdP\
m78dlCFotOtpDFopOVOkgsSyNRlgtZLDrZwl6CTrbQvneyUvv+I5Sl9p3sWvvezhZW1zvZQp+\
7ky10fjtZaVKSbGFhtpMtXPXQyRaueuhkh656SKw0M0C2cNVDJyvt75JuGk+sNCGxd9N4+\
9NKMwNkC21yJyvtMCYrzdYe3DTeyQ5l8kustBp3cMF559NKEUi64Dyx0qEksjcFvsIxnRNWuuA8sYW\
1x062sNW3kx1KtJ1YaUqcrLQ5lay0H+\
TggvNOduiWvcRKa8EH96p3Pq001Sndq55Y6dgUWWkrLlkp3n6KshRvyUrxlqwUb8lK8ZasFG/\
JSvGWrBRvyUrxlqwUb8lK8ZasFG/\
JSvGWrBRvyUrxlqwUb8lK8fYzlKV4S1aKt2SleEtWirdkpXhLVoq3ZKV4S1aKt2SleEtWirdkpXhLV\
oq3ZKV4S1aKt2SleEtW2lD+OcrS+i1Zaf2WrLR+S1ZavyUrrd+\
SldZvyUrrt2Sl9Vuy0votWWn9lqy0fktWWr8lK63fkpXWb8lK67dkpfHtFyhL41uy0viWrDS+\
JSuNb8lK41uy0viWrDS+JSuNb8lK41uy0viWrDS+JSuNb8lK41uy0viWrDS+\
JSvF269QluItWSnekpXiLdm1MyPtrBTmyUqpC8lKo3my0tCL7Ff3sFJy3t+\
gLLVSZKVWiqzUSpGVWimyUitFVmqlyEqtFFmplSIrtVJkh479/hDlx1XZZ5/\
Wf1Kd7FCbnNi1Nrl83W9i19rkdraSOyPVVbl3N9U1dO9uYofu3U3sD+/\
5qQ8tFCW2sFDUyQ5lxU7sUGRM7NDkRmKHFhMSO3RnE9mnq//\
GfGQkKwVkslJAJisFZLJSQCZ7EpBZlxREyUpBlKwURMlKQZSsFETJSkGUrBREyUpBlKwURMkOZXMmK\
11en9i1IHrcZSA7tN8vsWtB9PgFIjs005jY06uiUv1rgbX9sYbuPkjsB/\
f8ZNfieTsrxXOyQ7snEzu0ezKxQ7snEyv1XsgO5V9L7NDuycQO7Z5M7NA1YIl9cw/\
79T0fstQzJStN77xE+\
XEPu9YzPf6Qyb5orEvqIJFd66m0s0MbQBNb2ADayRY2gHayQxtAEyt1GcgObYlM7Fo0a2fXolk7O7Q\
TM7HSPMsrlNeiWTtbmGc5+\
ZDJnt4ameqX5tbJSmNxstKgmKw0yU22MCjuZKVBMdnCEYdOVhomki2M1zpZabxGVhqvkZUiHG+\
LftzDShGObHeEY/1ShCMrRTiyUoQjK0U4slKEIytFOLJShCMrRTiyUoQjK0U4slKEI/\
u7g7r490djXRex6Cgo8O8X9+O11l8IOich/DsoD90ondi15fF29mSPGesqzPR2PkJhs1cnW+\
gldLLSAiLZoePgiR26QjCxvz2o6zXKjz99hKNmkvVL7RXZl8OPddEettZ/tS/\
o9431S40hWWlfENkPGusqbPbpfISh6wcTK+26ITt0/\
WBipX0oZIfuAUxsYfjVyRaGX52sNPz6AGXpKArZi/\
hnPG1hmNDJFm6i7WSHknUmVto7QlY6tUJW2sRBVpoAJDt083tiC+OnzqeV9o6QlQ7LkF2Lt+\
2sFG9ZftzDPq1/yJ3syZbEy56L/8kVlrM62cJb0clKb8VPUZbeCrJrb0U7W+\
j8drJrvdB2ttAL7WSlCQmyhT29nexQUtfEShMSZIeSuiZW6oWSlWbxyRZ6oZ2sdAyI7NDtIWR5CbY0\
D0JW2qNDVtqjQ1bao0NW2qNDVhqik5X26JCVxspkpUErWWmPDllpkpjsUMZrsrwoWcrwQFaav5Qur0\
+sdPbt4PL6TlY6+7Z3eX07K+2bJLvWJrez0tk36Rb5xEpt8t4t8scfMlmpTZYuOE+\
s1CYfXHDeyUpt8t4F5+\
2s1CaTldpkslKbLN00nlipTd67afz4QyYrtcnSJdiJldrkg0uwO1mpTd67BLudldpkslKbTFZqk6Xb\
qBMrzSfv3UZ9/LRkpflk6aLkxErzyQcXJXey0nzy3kXJ7aw0n0x2rU1uZ6X5ZOnG4sRK/\
eS9G4uPn5as1E+WLtNNrNRPPrhMt5OV+sl7l+m2s1I/mazUTyYr9ZOlW20TK7XJb1CW2mSyL+\
952sLOv0526L7IxA7dF5lYaQxEtrDPsZOVBiNkpcBHVjq/T7Zw8LLzaaV4S7aw86+\
TlcI8WWno9TXKUuAjKwU+slLgIysFPrJS4CMrBT6yUuAjKwU+slLgIysFPrJS4CMrBT6yUuAjKwU+\
soXx7Z/7Sf0Fqn2g/HT198i+6Gaf7nnapjBfZdfCfDu7Fubb2eotZdX6q7n6qvU3XfJRZZvyQ1TZi/\
5C66f54T0/wqb59irbNN9eZZtWBats4eRfJ9vUMaiyTVPBVbYp6Xhih64vrbJSx2Do+\
tIqK3UM9q4vbWe7Owas/6JjYDyWFLj37hGNY9Aq+7f3PK0Uz/euL21/\
2qYV5SrbdB15lW06215lf3XPT0rqRuzdNfn2aU8+5FdXf/fZQjfi5EMmK3UjyF50I44CK+\
tfC6zHP1myUqghK4UaslKoISuFGrJSqCHblLqwykojVrJShCMrRTiyUoQbup2rykoRbuF2LoPtjnCs\
X4pwZKUIt3cpWPuXKEW4vWuy2lkpwpGVIhxZKcKRlSLc3u1c7U97EeGOWsF3Ub6IKa31V692rNZ/\
Ma/ZWv+fu2CqWtcPG+\
taW2M7nkDZu12snS3sXutku2ev924ce9uUdT5WU0LYKtt0Q02VbcpVWmWbroqpstLE6uWNY41vCrdO\
PYbrXxtaHUd3stJiIFlpMZDsSSxlXe821tV0PXSVlRYRyRYWETtZaQBKtjAAPWkPLxN4zrf+lznq/\
O9W2ot0mf3J/\
5CbspBX2aZ8DFW26S6cKisNt8kWDuGefLcfXv3dZ6VeD9mm1DxVtrMuad8R2bXJ43a2KbtQlV2L3e1\
PK0UzstLOWrJNB4yqrBRWyK5NHrf/kpvS/FRZaXn0p1d/99m1aNbONl1gXmULY/\
hOtnCgt5OVdr6SLUSgTrbpUu0qW8hv18kWFms72aYDvVVWmhcm23SFeJUthPlOtimXUmL/\
AWVpYEO2sDrWyTbldqiyTbkdqmxTkoUqK20XIiuNCshKezuG7jmqsmurP8ffLVlpEmHveqX2p5W6cH\
vXKx3H273rldq/W2m/HVlpvx1ZqQs3dJlUlZW2+\
ZGVZmr2LpNqf4GakuQndugyqSorBT6yUuDbu8Oq/WmlwLd3h9Vx4Nu7w6r9u5UCH1kp8JGVAt/\
QjV1VVgp8ZKXAt3djV/sLJAU+XkojRSCy0kwNWWmmhqw0U0NWmqnZuxat/\
UOWwvzetWjHYX7vWrT271YK82SlJQqyUpgfugSuykphfu82tvZfshRvh27+\
qbJSmCcrDTT3Lhxqf1opAu1dOHTcOO5dONT+3UoRiKw00CQrRaCh65WqrBSByEoDzb3rldpfICnw/\
SvKUuAjK53wIrs20GxnpZNUZKWTVGSl3gVZKcsE2cKWgEooeAr/\
jccSW06Sn9ine552qJVK7Fr3vJ0dahwTe5pNINV/miQ/1T+UJD+xQ417Yk+\
T5Kf6h5LkJ3boGG5i18aI7V/\
i0FGexA4d5Uns0DgisUNHNRP7u4O6LutufNlZHkr0QuZlfiyDLXRiTn4QZKWwTrY7rLN+KeyS/\
dk9n+bQHGZiC3OYnawUn8hK8Yns0KbyxEphkeyX97BD02uJPc1TyPp5l95juP6T+Me6KrmJUl1Sz+\
Hy7z5bCOGdbGHaspP93hJbXsFK7NBZ2sQWOhSd7NCh1sQO5SZK7FBuosQWchN1skPJDhNbiOwn7P+\
8+vv8h0x2KOVrYqXGkWzhCu9OVmqTyQ6lqUvsm3vYi/uWj/qQr1F+DNe/1gAc/\
0jIXqzStNYvdXHJFtYVOtkPGusaSgKe2MIcTScrNVZkpQ4kWaknR1bqyZGVIgLZi4hgsNKKyfdQlpb\
byUoLuGSHjoEkVpo3JyvNrZJdGwodv0AL6eANVuqAkZV25+wlpz9+b/eS07ez3ct4e0nm2x+\
rcAav8ydbGEZ3Pq3U5u/ltm//bn9+z3c7dPAisUMHLxI7dPAisUNH/xI7dPAisUMHLxIrzR+\
TXRvstLNrg532D1lakJYy+ZOVMvknttAzPfmQyUp9NbKVi4RSXUOX/yR2bZjY/slJ23/\
3Mvm3P60Uu/cy+bezQwd0EjuUyT+xhZmHTlaautvL5H/\
MfoSyNGNIVtrJS3bo9GJipflRskOnFxMrRSCyhQh00i8jK61ZkR26By6x0nZmstJeK7LSCh3ZoXvgE\
iuFebJSvCU7lC2A7OcoS4GP7FB+\
uMRKYyCyUgQiK0UgslIEIitFILJSBCIrHaghK0UgslIEIiud4yErDTTJSoGP7NCVcS9QflyVffbpHn\
ZoQT+xQ6P5xA51ahJ7uqCf6h+\
6AjaxQ7MFiR3aoJ7YoeuPEjvURUzs0DR5YoemyRM7NE2e2KFF38QOXW2V2KFuRGKlbsTLq/+\
Gzxa6EScfMlkpsJIdOi2b2PecXzLZoUmKxA5tKUvsWgRq/0kNDdsTOzRsT+\
zQXu3EDo2fEzs0fk7s0LajxJ7mwWD93XkwUv0nLfZJHoxU19AhQbKX0yU+\
W4jsnawU2fn3oaPeiZWGtPz7UB6MxA4dY0zs0NpsYodmxhM7dHoysdKQln8fyoNBVsqDkdihPBiJlR\
pHKQ9GYqU2WcqDkdg397BDp57Jfvvq7z67tupx/JMiuzZd0f60z/\
c8bWGevpMtzFx3skOHsxIrdWrISr0LskMXP5D9ztXfm+qSBq1kn50vjOxal6GdHcpGk1ipy0C2sK+\
qk5UaWrLSeIqs1C8jK/XLyEpLhFI2msRK+\
yekbDSJHcpGk1hphUPKRkNWykaT2Kf1X3InK21ek7LRJHZtJr6d7d68JmWjSexQNprEDmWjSazU5kv\
ZaBL783u+26FsNIkdykaTWGmrnpSNJrFD2WgSO5SNJrHSPIuUjSaxQ9loEittC9nLRnP8S5ay0SS20\
DM9+ZClbDSJHUobkFhpY6KUQSaxa72L9qeV4q2UQSaxQxlkEjt0tDyx0sZEKYNMYrs3Jv4EZSnUkJV\
2ZZCVFpXJPq//\
ZDvZwo3znWwh1HSyhc3onay0U46sNMYiW2jzO9m1ReX291Zq86X0XYmVziVJ6bsSKy0oSem7Eit1/\
6X0XYmVFvml9F2JlU5hSem7EivtppLSdyVWGmNJ6bsSO5S+i6yUviuxQ+\
m7EitNQEnpuxIrRSApfVdipQgkpe9KrHQOWErflVgpAknpuxIrzfJJ6bsSO7TO9BLlJ5Qf97BPM99t\
YofCfGJP9wSl+of2BCV2aItiYod2ySR2rRvR/\
rRDgTWxQ4E1sUPbTxM7FOESWziG28kO7aRIrBThGGgf97BShCMrRTiyQ/knEjuUWSqxQ+\
PnxEqBj6wU+MhKgY+sFPjISoGPrBT4yA4N7RIrBT6yUuB7hfLjHlYKfGQLh1s6n/Z5iT1+\
gcgWTux2slIEIluYwe1kCzO4nezQDG5ihzZMJnZoTjOxb+5hCweFO1kp8JGVAt87KD/\
uYaXAR1YKfGSfl9jj5oKsFPjISoGPrBT4yEqBj6wU+MhKgY+sFPjISoGPrBT4yEqBj+zQFeZkLzMg/\
TF7tM60lxWp/bGe17/ETnYokWJih/bOJ3boNHZih5LbJnbopEBiC+eTO9m1Nr+dLRwU7mQLbf4J+\
12UCysvnay08kK2sPLSyT7fww5l/k6s1EqRHdrWndih80yJHUrekNjC2v8Ju5fxqp19Wv9uT/\
rhlxmvmuqSNlntZUBqZ4f2aidWmvDYS0XU/rTShIeUiiix0oTHXpacdlaa8NjLktP+3UoTHntZct5+\
yJ2sFM32suS0s0OHlBIr7S7ey5LT/rRrga/9aaVNVntZctpZaZPVXpac9p+UtLt4L0tO+\
4d8miWH9f8Y5bU2/\
zjCkV1r89vZQpvfyQ5dvZJYaXqHbGGw08kO3QiQ2KFMpIkdOqqZ2KEsOYmVZpXIFrr/J23+\
P6NcSCHWyRba5E52KEtOYodScCdW6v6TLSyDdrLSTBDZoWyViZX64WSHskMnVur+\
k31zz4csjTrIDiWlJvsxylIoICuFArJSm0xWmpIhW5iSOelLkZU24pAduhYhsdJaBFkp8JGVlrjJSo\
GP7FDmssRKEYisNO9FdihhGtlfoDx0l1RipSUQstISCFlp7Z+\
sdLydrLQIT1YKfGSlJRCyQxcFJFZa+\
ycrRSCya0Ov9g9ZOlVPVtrp8CnK0uQfWWk6jKw0BiJbGAN1stIsHFkpFJCVFuHJSm0yWWleiqw0QUR\
WGhWQlUYFn6EstclkpTaZrNQmk5XaZLJSm0xWapPJSm0yWalNJiu1yWSlNpms1CaTlRbJv0BZWqIgK\
y1RkJWWKMhKoYCstERBVlqiICuFArLSEgVZaYmCrLREQVZaoiArTRCRlZYoyEqBj6w0GPkPlKUlCrL\
SEgVZaYmCrLREQVZaoiArLVGQlQIfWWmJgqy0REFWGnqRlSIQ2bURX/\
uHLC1RkC0sUVQ6Na9QflyVffZp5kNO7FC8TezLP2VLB39S/e8uPVb5TUns2s3N7ezQuf/\
Erg1k2592aGiX2KGhXWKHAmtih/Y/J3btwuj2X/LQAfzEDqXaJctA+\
7iHlSIc2aFUu4l9dn5SZIeGdokdmkpNrBSByA6NKBM7dN4osVK8JTs0tEvs2hirnR3aj5XYocnFxJ6\
e+2f930L5MVz/\
SaBgXe821rWW7uzt13nyCJcpjJvquukRnpfY8upYYgvhupMthOtOduh27cQW4mYnO5SyIbGFuNnJFu\
JmJytNEh6kKz6Jm88oX0ybGaw0qCC7NpvW/rRDe+YSK/\
XuyUrTWmSHsgkkdmjHQmKl2TSya21yO7s2idfOSqFgLzlzO/\
vkfMiXyZkbR1Z7CZuP24W9hM3trDRttpewuf1ppcC6l7C5/WmHNqMnVopwewmb29mhzeiJlbr/\
ewmbj0PNXsLm44GslLA5sdKOCLJrQ7vjXzJZacfCXsLm9g9ZWi/aS9jczkpDu72Eze2sNMYiK+\
1Y2EvY3P603Qs3P0FZCjVkC0dgO9lCm9/JPq//ZDvZwnReJzt0NWNih64BS+\
zQNWCJHTqAlNihhM2JLUxwdbJSm/8RykP5ARIrrXWQlTrEZKUOMdlCh/\
jkl0xWWggmKy2xkJVmgsgOnQRK7FDu/\
sRK28XIDp0ESqw06iB7UwQaSsJA9hOUpSkZstJaBFkp8JGV9tKSlRYFyEptMllpSoas1CaTldpksm/\
uYaVQQFZaefkcZWkwQlYajJCV2mSy0mCErDQYISsNRshKgxGy0mCErBT4yEqDEbJS4CMrBT6yUgQiK\
w1GyA4twr+D8uOq7LNPM99tYocW4RN7EeZLy1up/qG0BIkd6kYkdqgbkdhCN6KTHVrkT+\
zQIn9ih0aUiR1a5E/sUIRL7FCES6wU4V5e/\
Td8VopwZIfSEiT22flJkR06QZTYof3ViZUiENmhqdTEDg1kEyvFW7JDQ7vEvrmHHUpLkNih/\
dWJPd3dxvq70xKk+k8CxUlaglTX0Jl+\
sidpCVJdNz3C8xJbnr9K7FBagsQOpSVI7NAEcGKH0hIkdigtQWKH0hIkthA3O9mhs6iJleLmM8pDq2\
OJlQYVZIfSEiR26PRkYqXePVlpWovsUFqCxA4d2kysNJtGdq1NbmeH0hIkVgoFUlqCxD45H3J3WoJU\
/1BagsQObQVMrDRtJqUlSKwUWKW0BIkd2v+\
RWCnCSWkJEju0OS6xUvdfSktAVkpLkNi1CHf8IUtpCRK7NrQ7/iVLaQkSK+\
1YkNISJFZaQZHSEiRW2rEgpSVIrLRjQUpLkNjuhZufoCyFGrJDaQkSW2jzO9nn9Z9sJzuUliCxQ2kJ\
EjuUliCxQ2kJEjuUliCxQ2kJEjuUliCxUpsvpSVIrLTWIaUlSKzUIZbSEiRWWgiW0hIkVpoJktISJH\
boJFBipe1iUlqCxEqjDiktQWKH0hKQldISJFZai5DSEiRW2ksrpSVIrNQmS2kJEiu1yVJagsS+\
uYeVQoGUloCslJYgsdJgREpLkFhpMCKlJUisNBiR0hIkVhqMSGkJEisNRqS0BImVAp+\
UliCx0mBkIS1BaQnk8qzKH5Sfhus/3cGV6n81XP87he8y1fXDxro+bH7upysP9f++sf7u3x3r7/\
7dsf7u3x3rP/ndsa7Kma9U1+vGuk7eB9bV/T68QPnqfeisv9IfSHWdfN+s62KH7NFzvxr+XFn/\
yefKuk4+V9bV/bmyH9H9ubL+k8+VdZ18rqzrpH16t/EZWVfl0Gqq61VjXe80/05Y/w+H6//\
w4LN43fh9s66T75t1nXzfrKv7+2b93d836z/5vi/\
P0jTV1d2fZf0XKcZa6z9pNy93cDfV1f25sv7uz5X1Vz5XlhfGZB3TS4kd2qKe2MJ6aOfTXgzsDPaqX\
a6Mt1P9ayfdytNXif3rJfZF92/nIgoZT/uzJfbtm9L52xnac5rYoUn2xA5t/kzs0Ib/xH65znY+\
7W8P6lqYOpn4wshKYYtsYe2282nXwlY7exG2jA95Lay0P+17S+\
xxG0BWimZk16LZcdNDtrALoZMd2oWQ2KG9UomVwgrZwtptJ3sSzRYmrCcegawUzchK0Yzs8/rPs/\
NphzJPJVZq8cgOpQNJ7NAW3MQOpeVL7NBh7MQOHcZOrBTNyA5lIUns0AaoxL6552mH9l0ldijPVmJP\
ugwLa7ETj0BW6jKQlboMl/nZ5t8KslKXgazUZSArdRkuT2j5v2Spy3B59sH/\
kKUuA1mpy3C5z9ZnpS4DWanLQFbqMpCVugxkL3aIl5aSWb7Mez/fHJGVFkTJdi+I7mX+b3+sZ+\
e3uZf5v52t7PBNdUmrnHu3CLT/\
TgonhjvZoTxCiR3KI5RYaSlZujMhsYUV7E620PfoZC86Aa3RuJCU9eSxvouytM5LtrDO28kWFlw72e\
d7WGn7EFmpzScrtflkpTafrNT4kl1b5/\
3mlN27peD4afduKXj73Z6MNxduKZgYXZMtTLR2soUI1MlejQc7fztDV0Ekdm0nU/\
tvR5q2JlvYydT53UpDx72LL77p/pDXRqzHe673Lr5o/26HMowkVuq9kF3rvbT/\
pIYyjCRWmi3fu12knZWmrfduF2l/b08Tm7B8cggt1bXWrzyOlnt3g7SzUr+SrNSvJLs2s9H+IRfG+\
p3sUFb8xBb2DXSyax2w9qeVJlT2LmBpZ6UJFekClsSuTai0v7dDdwAkVprk7r73heUfo1yI5yePRVZ\
aSSdbiHCd7Nrc/fFvh6w0iU52LdS0f8hDt74ntrBXrJMdyq+Z2KF7XxIrndEiO3TtI8s/\
RflxD7sWCtrZwt7sTlZaPSYrRSCy0mwzWWnUQVbaqERW2qhEVgp8ZKXAR1YaY5EtbJLuZKV4S3bo3h\
eW/wFlaZaPbGEw0slK021kCwkjOtm1CNTODl3kkNhCK9XJFuZGTth/\
Rll6b8lK7y1ZKdEL2aHbqRIrzc6TLXThOtmhu0ESKx04Iyu1UmSlA2dkpWlysm/u+ZALUyadbGHl/\
oT9GGXpgDfZtfXh4w+ZrBT4yEqBj2wh+VYnK60Pk5XWh8n+vLGui9h9tGbF+\
qV5FrLSPAtZaZ6F7GeNdUmTJ2SlPXNkpchLVloXJyuti5MtLM2cfMi/\
QFnqZ5CVNoSRlWaoyEo78slK/QyyUkYXskP3MCdWypRNVkqtQlbaLE5WCnxk10a67R+ytA+NrLRH/\
VOUpQhEVhrpkpVCAVlp7EdWGvuR/fkSe3xKiuxa4Ds+\
wENWGj2SlVKZkZVmlsmuxdv2n5Q0s0xWirdkpXhLVkplRnYt3rY3jtL4lqw0vv0MZal3QVbqXZCV5t\
HJSsNqstL5erLSujXZwn6Tk/\
eWrNSFIyt14chKXTiyUheOrNSFIystAJCVunBkpS4cWakLR3atC9fOSn0pslJfiqzUl/\
oCZakvRVbqS5GV+\
lJkpT0JZKW1ArLSvBRZqVND9ueNdXXvSWD9UpeErLQngazUJSF7sieBdUl7EshK/\
Qyy0p4EstKeBLJSP4Os1M/\
4V5SlfgZZaU8CWSngk5UmT8hK952SLfQzOllplZ6sNKH9HyhL7y1Z6b0lK016kpUWkMlK4wOy0l4is\
tJeIrLSXiKyUitFVtpLRFbqsJJ9c8+HLO0lIjt0auZ/\
ovyE8tBUUWKHTiAndqgvldihUJDYoVYqsUOZesjyWvOn9Z9UJzt08Dmxa+/\
t8QtEtjAG6vyQv3cPO7RundihPAmJLbRSnR/yUIc1sUNJZBK71qlpf9pCp6bzaQuLjCdP+/Lqv+\
GzQ+tfiR2aDkus1DiSHUpGkdihZBSJHUpGkdihLcOJHUpGkdih/\
SaJHUpGkVgpApEdWn5K7NA2F7L8+9pgpJ0tRKBOdiijZWLXRgVvf8md7NC20sRK3XP+\
fegio8QObS9IrDQq4N+HdiIkdii1ZGK/PKjrcvLpjx+htKkn1f+i8f/\
6vca6Lnrfrc9duas81XW68SrVf9Gjaa1fmpr/\
HsrS1DxZaWqerDQ1T1aamicrTc2TlTrhH6A8tM0hsdILRFaaBiI7tLsisVJzQVaafSIrTc2TlWafyE\
qzT2Slvj9ZafaJrDT7RFaafSJ70VczWKkLJ92FnlhpcVi6Cz2x0vqHdFd5Yod2MyZW6p7v3d7d/\
t0O7WZM7NCdlYmVBiPSNdqJHdrNmNi1wNfOSoFv7zqIdlaKQHvXQRy/QHvXQbSz0pTJ3nUQ7d+\
tFAr2roNoZ6VQsHcdRPvTSqFg7zqI9g95aGN7YqU9YB+\
hLEUgstKcI1lpzpGsFPjISnOOZKU5R7LSnCNZac6RrDTnSFaacyQrzTmSleYcyUpzjmSleEtWGnpJ9\
yAlVhp67V1IdPzdkpWGXtI9SImVhl4Hl/x0stLQ6/K2Hf+\
7lYZe0sU8iZVCwd59QO1PKw299m7IaWelMdDeDTnH3+3eDTntrHT8Zu+\
GnPbvVhqM7N2Q085Kg5G9G3Lan1YajOzdkNP+IUs7//\
ZuyDlmP0dZikBkpQhEVopAZKUIRFaKQGSlCERWikBkpQhEVopAZKUIRFaKQGSlCERWikBkpVk4KfN3\
YqVZuL0U3MffLVlpFk7K/J1YaRbuIK11JyvNwl3ml/a/W2kWTkpFndi1CNT+\
IUuzcGSlCPQGZWkMRPblPU8rBT6y0tCLrLT3nKwUb8lKe8/JSvGWrBRvyUp7z8lK8ZasFG/\
JSvGWrDTiIytN/v0HylLgIytN/pGVIhBZafKPrDT5R1aa/CMrTf6RlSb/yEqTf2SlyT+\
y0uQfWSkUkJUm/8hKQ6+\
vUZYiEFlp6EVWGnqRlQIfWWnoRVYaepGVhl5kpaEXWWnoRVYaepGVhl5kpaEXWWnoRVaKt2TXAl/\
5Vu7voPxAeS3wtbNrEaidvYhApbxzqf7XS49VfkETuxbhyrd+J3bomFNih+\
7TTezafbrt7NCqWmKH0qomdqjNT+zQlaeJvbjy9Kg54mUOD+exLm+6aaqr0KJ2PkJhsqyTXWva2p+\
20HnvZIeu307sUOc9sYXOeydb6Lx3skOJqhNb6Lx3soXLaDvZoasSyL68+m80hi3WL7X5ZJ+\
dL5GsFGrISt1ZsoV1mU5WCjVkP7mHHbqcILFrjW87e1Mr2N15f4XyY/\
2xTjrcZDvrkqZDyA6tdCe20HnvZIdm3hM7NPOeWGk6hOzQzHtih2beEyvNwpAtdN472ULnvZO9CFtH\
8eMdlKX4QbazLil+kJXiB1kpfpCV4gdZKX6QleIHWSl+\
kJXiB1kpfpCV4gdZKX6QlYY9l3NQjWGLZWnyh+Xn9S+xk5Umf1iWJn9YliZ/WJYmf1iWJn9YliZ/\
WJYmf1i+qRXsnvx5jfLj4P/Kugp7W08+IrInsY51vWqs62oPUOdzrwWw49eebGGXayd7eqtpqr+\
wnbXzsdYCZDsrLcSTlQIkWWlFnKy0Ik62MDrpZAsHKjrZiwA5MeB9RvnlPaw0Y0RWmjEiK80YkZVmj\
MhKM0ZkpRkjstKMEVlpxohsoU3uZKUZI7JDp7sv5zT+oDyUWCuxUiiQ7pJO7FA+\
r8QO3euSWCneSndJJ3boLHtih86yJ3boXpfEDp1lT+zQWfbEDp1lT+xavG1nvz6oi9dzPpxH2LuX+\
vjnuXcvdfvTSkF04V7qo8ks1i/tZ9i797r9tyMF6b17r9tZKUjv3XvdzkpBeu/e6/bvVgrSe/\
det7NSkL6893qzrp+g/Fj/\
nZz8PMkWgnQnuxak29nn9d9JJyudkSQrrQiRXdtE0M5K7TtZaUWIbKGh7WSlU4Nk15Zm3rIn7fs/\
oCyNYMiuDSXa2aFcV4kdynWV2KGkU4ktZALpZKWlGbLSqsHe/\
ejt7FD6tMRKPynp6u7ESqPHg6u7O1lp9Chd3Z1YafQoXd2d2EIGn05WWlLlNbHStOzeHdrHLxBZaZu\
LdId2YqVtLtId2omV+lLSHdqJlba57N2h3c5KHda9O7SP2U9QlvrJZKV+Mlmpn0xW6ieTlfrJZKV+\
Mlmpn0xW6ieTlfrJZKV+Mlmpn0xW6id/irLUTyYr9ZPJSv1kslI/mazUTyYr9ZPJSv1kslI/\
mazUTyYr9ZPJSv1kslI/+TOUh65aSazUPScrLT+\
RlZafyErLT2SlMRBZadWLrBRvyUrxlqyUrZmsFG/JSvGWrBRvyUrxlqwU+\
D5HWYpAZKXGkaw0QURWmiAiK00QkZUmiMhKE0RkpQkistIEEVlpgoisNEFEVpog+\
gJlaYKIrDRBRFaaICIrdVjJSh1WstIEEVmpw0pW6rCSlTqsZKUOK1lpgois1E9+\
g7I0QURW6p6TlSaIyEoTRGSlCSKy0hiIrDRBRFaKt2SleEtWmiAiK8VbslK8JSvFW7JSvCUrDUb+\
FWUp8JFdi0DtrJSxhqx0GJ6sdCqdrDTiIytNEJGV+\
sm8ult6b8lKHVayUoeVrNRhJSt1WMlKHVayUoeVrNRhJSt1WMlKHVayUoeVrNRhJSt1WMlKHVayQx3\
W/wvlB8pDgS+xQx3WxA51WBM71GFN7FCHNbFDHdbEDnVYEzu02Eb2CeWhnmNih/pSiZV+yWR/dg8r/\
ZLJfrnOVjo1ZHkD+tP6T6qTlQIf2bX3tp0tRKDOD/\
l79zzt0BgosYXmovNDLmzT6mSHbhxJ7NDafGKH0lolduiik8QO7ZdK7E0RqNCFO2H5dynw8e+\
FoVcnWxh6dbJrEej4J8W/FzqsnexaBGr/\
kAtbZzvZoQyHiS10zzvZoUshE1uYhetkC6HgJAJ9D2Wpe05WmiAiK/WTyRZaqU52aPY8sWu/\
5GP2b1CWxrdkpReIrDSfTHZoRTOx0rwU2aHzQImVQgHZoZ0IZD9EeSjHbmKl+\
WSyQzsREiutA5GVAh9ZaUGGrBT4yErvrZQbO7HSCyTlxk6stPwk5cZOrBRvpdzYiZUWUpn+\
Veonk5U6rGSlwEdWGt+SlZaN9xKQt3/\
I0rLxXtrmY3YvB1E7K8VbKRlQYqV4K2XlSawUb6U8NYmV4i2zBEjxdi9zSzsrhXmyUnNBVpqXkvLUJ\
Faal5Kye5D9EmXpvSUrvbdkpfeWrPTekpXeW7LSe0tWem/JSu+\
tdCI1sdILJJ1ITaw0vpVOpCZWGt9KJ1ITK723v0ZZem/\
JSvGWrNRckJXiLVkp3pKV4i1ZKd6SHXpvv4vyS5SH5qUSOzQvldjCC/TUyL63/t12ss/\
3fMhDJ8kTO9RKJXYo/Wtih44zJHbtcvD2D3noFEVih7pwiR06wJ7YoVMUiX1zDzu03SOxQxkOyb66+\
m/4rBQKyA71HBMrhQKyQ5nAEzuUCTyxUptMdigTeGKlNpms1CaTlcZAZKU2+\
R2UpTaZrNQmk5XaZLJSm0xWapPJSm0yWalNJiu1yWSlNpms1CaTldpksoU2+WR8+\
22UC9NhnWxhGruTXZuXan/\
a53uetrAO1MmuTZm0s0OnjRM7lHgisYU2uZOVGsdnlIdWvRI7dIdMYofWbxM7lCI0sUMpQhMrzbCSH\
dpMmlhphpXsUIrQxK71HNvZoZ32iR3KTEpWOsCeWCkUSAfYEzu0ASKx0tKidIA9sUMbIBIr9aX2DrC\
3s9J7u3eAvZ2V3tu9A+ztrPTe7h1gb2elMP/\
PKEsbl8hKG5fIDm0UTqy0VkB2KPFEYqURH1lpxEdWGvGRlUZ8ZKURH1lpxEd2bcTX/\
iFLEYistH77McpSBCIrLRuTlQIfWSnwkZUiEFlpqpOstBeOrDTi+\
wXK0oiPrDT0IisNvchKawVkpREfWWmXCVlplwlZaZcJWWmXCVlplwlZaZcJ2bWeY/\
uHLEUgslLP8ROUpS4cWWk0T1aaDiMrtclkpTaZrNQmk5XaZLJSm0xWapPJSqN5slL3nKzUJn+\
KstQmk5XaZLJSm0xWapPJSm0yWalNJiu1yWSlNpms1CaTldpkslKbTFZqk5nzT2qTyUptspTPMbFSm\
0xWapPJSm3yXtLM9u9WapPJSm0yWalNljKTJlZqk79AWVr1IiuFArLSqhdZadWLrLTqRVZa9SIrzTm\
SlZoLKSFqYtfe23ZWWmyTEqImVlr1khKiJlbaZSIlRCX7HyhL7y1Z6QUiK71AZKXVarLSe0tWGvGRl\
UZ8ZKURH1lpxEdWGvGRlUZ8ZNdGfO0fstRzJCudbPs1ylIEIiv1HMlKgY+\
sFPjIShGIrNRzJCv1HMkWeo5PBfaHKD+uyj77tP4hd7JDrVRi11qpF9WfVGLXWql29p3Gut5trOv1+\
m+u8+NYu0fhm+7f3NB9Y4n9l3vYn9/z3RbS9nSyQ6OVxA6dU0rsb+9hf7f+IZ+EqKer/\
8Z8ZCQrBWSyUkAmKwVkslJAJnsSkFmXFETJSkGUrBREyUpBlKwURMlKQZSsFETJSkGUrBREya4F0eO\
w8gLlxz3sWhA97jKQHdptkdihubfEDs29JfZi7u0t0lX/WmBtf6zCLX+\
dP9mhtbTEDl0umFgpnpMtxPPO77awctjJDmVISazUeyFb6L10fsiFBctOdmjBMrFDCYMT++\
YedmjlMLFSz5SsNL3zEuXHPexaz/\
T4Qyb7orEuqYNEduicR2LXugztX9hal6H9aYeSqiV2aLNRYqUuA9mh7GaJXYtm7ezQyYfErkWz9u9W\
mmd5hfJaNGtnC/\
MsJx8y2Yt5lqMpANYvza2TlcbiZKVBMVlpkpvs0HbaxEqDYrJDNwAnVhomki2M1zpZabxGVhqvkZUi\
HK8Ye9zDShGObHeEY/1ShNu7zbKdlSIcWSnCSZdoJlaKcGSlCCfdZplYKcLt3e/\
YzkoRjuzvDur6FsqPxrouYtFRUGD97w7XXwg6JyH8OygP3RKa2LXl8Xb2ZI8Z6yrM9HY+\
QmGzVydb6CV0stICItmhqz8TW9h11cn+9qCu1yg//vQRjppJ1i+1V2RfDj/WRXvYWv/\
VvqDfN9YvNYZkpX1BZD9orKuw2afzEQord52stOuGbGEJrZOV9qGQLQy/OtnC8KuTLQy/Ollp+\
PUBytJRFLIX8c942sIwoZMdOsGe2LVo1v7dSntHyEqnVshKmzjIShOAZNfGT8cRiOzQzXiJlfaOkJU\
Oy5Bdi7ftrBRvWX7cwz6tf8id7MmWxMuei//JFZazOtnCW9HJSm/FT1GW3gqya29FO1vo/\
Haya73QdrbQC+1kpQkJsmvrwe0fcqE72MlKExJkC+\
vBnazUCyUrzeKTLfRCO1npGBDZwo6nk17oRyhL8yBkpT06ZKU9OmTX2uT2p5X26JCVhuhkpT06ZKWx\
Mllp0EpW2qNDVpokJls4NXjCSrfIJ1aavyQrnX0jW+\
gnd7LStClZ6ewbWensG1lp3yTZtTa5nZXOvpGVzr6RldpkXncntcnSXaCJldpkslKbvHcFafvTSm0y\
WalNlu4CTazUJku3YyZWapPJSm0yr7uT2mTpLtDESm0yWalN3ruCtP1ppTaZrNQmS3eBJlZqk6XbMR\
Mrtclkpfnkz1GW5pPJSvPJZKX5ZLLSfDJZaT6ZrDSfTFaaTyYrzSeTXWuT21lpPpmsNJ9MVuonS/\
czJ1bqJ5OV+slkpX4yWamfTFbqJ5OV+slkpX4yWamfTFbqJ5OV+\
slkpTb5DcpSm0z25T1PW9j518mu7fxrZwunKTtZaQxEtrDPsZOVBiNkpcBHVjq/\
T3boxuLESvGW7NCNxYmVwjxZaej1NcpS4CMrBT6yUuAjKwU+slLgIysFPrJS4CMrBT6yUuAjKwU+\
slLgIysFPrJS4CMrBT6yQ0fMPkT5cVX22aeZDzmxQ+tAie2s6yJTXUcbkNi/\
vYcdWspK7NBSVmKHFncSWzjA1ckORbPEDp3nT+yv7vklD60pJXboZiOyT1f/DZ+\
VohnZoWFcYitpNlNdQ8m4E/\
uzez65oUXAxA4tAiZ2aFkssUN3Kid2KClOYqVoRvbLe9ih1bjEStFs7wbpdlaKZtKdyoktTEp2fsjv\
LbHHLxDZtcDXzkqBb+/y4faflBT4Dq7j7WSlwLd3L277T2ot8LU/\
rRT4pAtqyb5EWQp8ZKXAR1YKfGSlwEdWCnxkpcBHVgp8ZKXAR1YKfGSlwEdWCnxkpcBHVgp8ZKXAR1\
YKfK9QlgIfWSnwkZVW48i+\
vOdDfl5ij99bstLCHVkp8JGVFu7ISgt3ZKWFO7LSwh1ZKfCRlRbuyEqBj6wU+\
PauuG1npcC3cMWtwUqBj+zzEnv83pKVAt/ehbvtrBT4pCtoEysFPrJS4CMrBT6yUuDbu/\
m2na3cfMu6Tm6+TXVdhKi3D99V/+nNt6n+ofspyH4b5aHLBBK7FmLfvqqd7NqkavvTPt/\
ztIXI3skOpddP7FB6/cQO3W6Y2KFLchNbiHUn7HdRLiz9dLLS0g/ZwtJPJ/\
t8D1vYY9jJFtZgOtmhE1GJHboEJLFSK0VW2nX3NygPHY5NbKEv1cmutcnt7NDh2MRKO6HJrnXh2llp\
EZPsrw7q+jHKF+PBiaaHbOGt6GSHbklLrDSeIit1GcgW5g47WWk8RVYaT5GVxlNkh+\
4NS2yhp9LJnkzi/QTlh/MIZAudrU5Wmrgi++z8PMkWuh+\
dbOE0cycrDQnJSkNCstKQkKzU0JJdm7hqf2+lY8V790K2s4WF805WWsGWrqNMrNQLPbiOspMdSh+\
eWGmHNllphzZZqc+9d/lm+9MO5UtKrLRNQLp8M7FDiXnJ7l2+\
2c5KU7BkpdlB6c7PxK4FvuMIdHDnZyc7lLEvsdJGNbLSRjWy0hho74bT9qeV9seRLQy9Ollpf5x0wy\
nZvRtO21kp8JGVAp90sWpipcB3cLFqJysFvr2LVdu/WynwkZUC3941su1PKwU+slLgk66RTawU+\
PaukW1npcBHVgp80u21iZUC38HttZ2sFPj2bq9t/26lwEdWCnx7d/W2P60U+MhKgU+\
6qzexQ3f1kt27q7edldb4yEprfNIVwYmV1vgOrgjuZKU1vr0rgtu/\
W2mNj6y0xrd3IXL700prfGSlNT7pQuTESiO+\
vQuR21lpxEdWGvFJ9zAnVhrxHdzD3MlKI769e5jbv1tpxEdWGvHt3Trd/rTSiI+sNOKTbp1OrDTi+\
xJlacRHVgp8ZKXzhWSl84VkpfOFZKXeBVnpfCFZqZX6NcrSe0tWem/\
JSu8tWem9JSu9t2Sl95as9N6S/XPngv8H/u0jlJ/+9BH+bB6nav1r907+d5PwZ7ubiX26+\
vv5CKbKXnyaOy97lW1qUatsU4taZQstaud3e9GiHr0prL+aUa1afyGjWue3tXaNejv7g+\
FP88N7fvtN81BVtjAP1ck2LUlU2aZ8nVW2aZK+yjZNGlTZwqTBSSv+\
6urvPit1DMhKHQOyFx2Do8aX9a91Ko9/\
smSbRhlVVmrzyUptPlmpzSfbtAxdZZsuA6qyUqgh2zThVGWlCEf2IsIdtYKX6aIH6z+\
Jf5fpopvqKlz+ffIIl3/32abEPlW2MLbvZN9fYuPqZJW9GC0abFNG6irbtLxfZX95z4fclE+\
oyjZtMKuyhQ1mnexFZD+KRe9e/X2w/rXx2fHHRvZiKrO1/rWB0vGPkGxhzq+T/X5jXWvze+\
2PsDboav/CmnJqVlmpjST71T3sb+5hm65mS+xfXv19/mnJNt1RUGXfv4f9/\
j0fstRdJtt0HqPKrvVb2z/\
kpoTDVbZpf2iVLewP7WSlUEB2LRQcz0i9j3LTXqQqKy0Bk11rpdqfVlolINu0nbzKNiWSTewPrv7us\
4Vh4smHTLbpiE+Vlfb3kF1rpY4jENnu/T2sX1q0JLvW+La/\
KYWeaefTFnqmnay0REtWWqIlKy3RkpXWSsk2ZWivsms903a2MEnR+SFLS7RkpbkRbuh+\
3MNKvReyUu+FbGddhXn0TrYpy0eVbcryUWULc9+dbNPx3yorjdcus/\
X4bNM53CrblICiyjYloKiyTedwE7uXZL6dXRudHn+3ZKU5NLLSHBpZaQ5tL6V++\
9NKq697KfWPu4N7KfXbv9uma8WqrLTBdy+lfvtPqinPVJWV9hXv5bZv/\
yU3JXxK7C9RliIQWSkCkZUiEFlpFYesNCogK23M30td1s5KPUey0ntLVnpvyUrv7V6itvanlXqOe4n\
ajvtSe4na2r9bqee4l6it/Scl9Rz3ErW1P63Uc9zLmNb+S17rOZazojyF/\
8Zj5ieV2KeZDzmxQ72LxK71LtrZQu+i87s93TWR6j/\
NipLqH8qKktihTlliT7OipPqHsqIkdmj7RWKHtl8kdmj7RWKHVo4SO9QxSOzQhoTEDmVFIfvi6r/\
hs1LHgOzQQDyx3aGS9UuhjOxaysf2T3NooJ/\
YoU0KiR3apJDYoenIxEqhhqwUasg2ZRGtskND38RKEe4lyo97WCnCkZUiHNnuCMf6pQhHVopwZKUIR\
1aKcGSlCEdWinBkpQhHVopwZKUIR1aKcGSlCPcOyo97WCnCkZUmd8lKk7tkpcldst3xnPUXMrl1fpr\
S5CvZoawJiZV6L2Sl3gtZqfdCVuq9kJW6EWSHjsQlVupGkJW6EWRP04ey/tcoP4brv4jQrfVfhOLW+\
t85+C5Z1w8a6xrKTEb2r/LXabBrHa52trvnw/\
qHEvMltrApr5MtLJR2skP7xRI7lHA0sUOJmxLbHaYWMr201v+0/\
kqcRPe9lC7tbKE57WRfNdZVSSWe6pIGoHs5Wdq/\
haEt2YmVRoJ7yVHePu1Je0h2aEt2Yoe2ZCdWCrFkh7ZkJ3ZoS3Zih7ZkJ1ZaLNhLBdP+\
Sx5KBUNWSgWT2LVez/F3S3ZtHrudPRnKsy6py0C26WLdKivtrN1LBdP+\
tNLO2r1UMO3sUD61xA6lgkns2uRxOyvtIz5IBXMSVn6E8lo0a2fXolk7O3Q1U2ILa9Cd7FBm/\
cRKq6ZkC4PWTnboaqbEFkaPnexQivvESjOlZIdS3CdWikD/\
iPJQ1sfEShOcZAuNYydbSO7cyUoTiWSlnSxkpS2iZKXdDh+\
hLL23ZAudmk5WmpAgK723ZIeyoydWmkQgK606k5W6cGTXunDt3+\
3QzXGJldpkslLPkWyh59j5tNJMDVmpw0p2KHsu2U9RljYCkJX6yWSlg2lkpQV3slI/\
may04E5WWnAnKy24k5UW3MlKC+\
5kpSUKstKCO1lpwZ2stOBOVlpwJyvF289QluItWSnekpXiLVkp3pKV4i1ZKd6SleItWSnekpXiLVkp\
3pKV4i1ZKd6SleItWSnekpXiLVkp3n6OshSByEoLMmSlbVpkpRlWstIMK1lphpWsNMNKVjpaTFaaYS\
UrzbCSlWZYyUoRiKy0F46sNLFLduiaFrL/\
hrK0kEpWGmiSleItWWkhlaw00CQrbYAgK4UCsoVWqhIKLpPQ/kH5cQ/7NPMhJ3aoe57Y0/\
P1qf6hTIGJHXpBEzs0AZXYwgRUJzvUIU7sUCuY2KEUP4kd6pkmdmjTW2KHpmQSO3RK4zLf+R+UH/\
ewUoQju9YzbX/a95xfMtnv38NKEYisFIHIShGIrBSByEoRiOzQ7rPEfnUP+\
5t7WCnwkT1NGsT6v4XyY7j+\
k0DBuir5bFJdhcPpJ49wmS2tqa6hzGiJLYTrTrYQrjvZoa0DiR3aLJ7YoWOGiR1aTE9sIW52soW42c\
kW4mYnO7SYTvY9lKXZOrLSoILs0GJ6YqU5CLJrL1A7K71AC2kdDXZtDuL4QybbPd19mRNxvl0gK7UL\
ewkF25+2sNulkx1KSpTYoR2IiR1KSpRYabqbrNTmk5UmG/Yy+7U/7VBmP7J7mf2OI9xeZr/\
j73Yvs187O7TtJLHSOu9eNr72p5Vm2fey8bWz0iz7Xja+dlYKfHvZ+NpZabp7IRvfUff/\
xygXRjUnoYbsWpvfzg4lokvs2gzx299OJ1sINZ3s0Nb+\
xA4dt0rs0JUdiR3a7J5YaYaYbKHN72SHtn+T/\
RjlQuPYyRZ2u3SyUoeYrNQhJistn5EdOnmb2KGTt4mV5r3ISvNeZKXFQrJDJ28TK+\
3tISuNOshKow6yUuD7AmUpApFdW4toZ6UIRFaKQGSlCERWikBkpQhEVopAZKUIRFaKQGSleS+\
y0oIP2bUFn3ZWCnxkh45VvET5CeXHPezTzIec2KEFn8Se7qRI9Q8dHEzs0Pg5sUO9l8QOLSgldmhBK\
bFDC0qJHVpQSuxQYE3s0NAusUMRLrFShOOxjcc9rBThyA4dHEzs0MHBxA7t5UusFIHIShGIrBSByEo\
RiKwUgcgOTS4mdm1o184O7eVLrBT4yJ7upGD93QcHU/0ngeLk4GCqa+\
jgINmTg4OprqGDg4kdOjiY2KGDg4kdmndO7NDBwcQOHRxM7NBMbGKHtoUkthA3O9mhc0+\
JHTo4SFY6OJhYaVAhHRxMrDQHIR0cTKz0AkkHBxO7Ngdx/\
CF3HxxM9Q8dHEys1C5IBwcTO3RwMLFDy9eJHVq+\
TuzQwcHEStPd0sHBxEqTDdLBwcQOHRwkKx0cTOxahDv+\
bqWDg4kdOjiYWGmdVzo4mFhpll06OJhYaZZdOjiYWCnwSQcHEytNd3cfHGT90sHBxBbOxnSyQwcHEz\
t0cDCxQwcHEzt0cDCxQwcHEzt0cDCxQwcHEyvNEEsHBxM7dH6CrHRwMLFDxzYSK3WIpYODiZWWz6SD\
g4kdOraRWGneSzo4mFhpsVA6OJhYaW+\
PdHAwsdKoQzo4SFY6OJjYoYODiZUikHRwMLFSBJIODiZWikDSwcHEShFIOjiYWGneSzo4mNihg4OJl\
QKfdHDw8hgFyz77NPMhJ/bFPezLP2VLU6mp/rWdFOU3JbF/\
ew87tJMisUM7KRI7FM8TOxTPEzu0kyKxQ4E1sb+\
655c8tKUhsVKE4wn9xz2sFOHIDh0cTOzQwcHEDu3lS+zQ+\
DmxQ1saEju0pSGxQ1saEju0pSGxQ5OLiV0b2rWzQ3v5Ejs0tEusFPg4wnzcw0qBj6wU+MhKgY+\
sFPjISoGPrBT4yEqBj6wU+MhKge9yHsxnpcBHVgp8ZKXAR1YKfO+g/LiHlQIfWWlOk+\
zFnKbxIT8vsccRiKw01UlWirdkpalOstJUJ1lpqpOsNNVJVprqJCtNdZKVAh9ZKfB9G+\
VCKOhk10JBeYNFYof2tif2+Z6nLUSgTnZob3tih/a2J3Zob3tiC21yJ7vWJh+zl4mX/\
pg9Wg3fS8bU/lhSc7SXjKmdHTpqk1ipOdpLxtTOSs3RXjKmdnZtSqadLWwz62SHDviT3Uth084+\
LbFvW6mTfvhlCpumuqRNVnvpato/OWnmYS9dTfvTSjP9e+lq2llppn8vXU07K83076WraX+\
BpAmPvXQ1b9mTsLKXruY4mknpahIrzfSTLUzvdLLSlPteupr2D1mact9LV9POSlPue+\
lq2llpyp2sNOW+l66m/WlP09Ww/p+gLIUasmttfjsrTemTfV7/\
yXaya6GmnS2Emk52KKF5YocSmid26IRoYofS1SRWmtInK7X5f4dyoXHsZKUOMdmhHAWJlSagyErdf7\
LSbAHZwnvbyUqTFB+hLL23ZNfe2+Pvlqz0SyYrDWTJSguDZNeSfLx92k52LclH+\
3crzVeTlearyUrLoGTXkny0P600TU5Wmi0gK/\
UcyQ6lmSL7CcpS4CMrdVjJSh1WslKHlawU5slKHVayUoeVrNRh/fSeXzJZ6ZdMVlr7J1tY+\
z8J82SH0sMldig9XGKlBR+y0oIPWWnyj+\
xQerjESutMZNciUDt7UyiQNliQlTqsn6EsBT6yUuAjKwU+slLgIysFPrJS4CMrBT6yUuAjKwU+\
slLgIysFPrJS4CMrBT6yUuAjKwW+\
z1GWZmrISksUZKW5C7LSEgVZaYmCrLREQVZaoiArLVGQlZYoyEpLFGSlJQqy0hIFWWmJgqy0REFWCn\
z/ibIU+MhKSxRkpfEtWWl8S1YK82SlJQqy0hIF2UKKr0oouMw29Qflxz3s08x3m9ihozCJHeqeJ/\
bVPd/taaKGVP/rez7Nv15iy+1CYn+wznZ+iUOXHCZ2aCo1sYWp1E52aLCT2KGDvIkdyg+\
R2KGL8BI7NO+V2KETtWTZm3ncw0rdCLJSN4JsoRvR+SE/\
L7HHLxDZoVFHYqUIRLYwudjJDi1vJXZoeSuxQwd5Ezu0zpTYoXmvxEqBj+zpQV7W/y2ULyJca/\
0nLTbrerexrsJo6+QR+PeLj9tgh1KhJlaK7Pz7+0vscY+cf5eGtPz70HHtxA6t3yX2l/\
d8yEMpDxM7tHElsYWNK53s0HFtsn+JstQmk11bbGl/\
WqlxJDuUmDWxUptMdmgzYWLXGsf2D3kol0Vih3YZJLawy6CTLSwbdrLS+t1lVuymutZSlbY/\
QuEutE62cBdaJzu0azuxQ9l7Eiu1eHsZsNvZoew9iZVavL0M2O2stMLxXZSlxXSyQ/dTJlZqk8k+\
38MWFrs7WalNJiu1yWSlNpmstOpMVlp1fh/lQivVyUp7Y8iuDVrbn1ZamSQ7tEc9sYVlpJMXaO/\
GiXb2yfluyQ5tn06stDGR7ForddwmX17r8cfs0RKedNVHYtca3/\
Y3ZWgzemILE5Wd7NCZs8RK20L2LjZpZ6X9GXs3jLQ3R2vD9nZ26C7xxA4dh0rs0H1ZZPduGDluk/\
duGDn+kPduGGlnpd7L3g0j7ay0MXHvhpH2p5W2xu/dMNLOSjvy924YaWeHTtglVtqY2H3DCOv/\
McqFNv8k1JCVxnBkpc0gZIdu6U2sNDFNtjDq6GSHbulNrLRljay0K4OstEZJtjAf3skWFgtP2vyPUZ\
YOCJFd6xAfB1ay0qIDWWnRgay06EBW6v6TlbarkJX2BZIdSjKYWCnwkZVOYZGVFoLJDiUZTKx0+\
IusNNghO5R9iOwvUZYiEFkpApGVIhBZadmbrDQlQ1Y6PfkFylLPkazUcyQrvbdkpfeWrPTekpV6jmS\
lniNZqedIVuo5kpV6jmSlniNZqedIVuo5kpV6jmSlniPZq2ny3xemyS/P67OM+ivT8Kn+p+\
H6LzoGrfVf9ABa668cVEp1VfIbpLpeN9b1g8a6Pmz+Pp6uvMH6u3+vrL/\
798r6T36vrOvkd8G6un8XL4Z/F6y/EphTXSftAOu6yHNy9Nwvhz9X1n/yubKuk8+VdXV/ruxHdH+\
urP/kc2VdJ58r6zqJW+9efYZNdb1orKvSv0x1nW7+TvVfDO5b6//w4LN43fh9s66T75t1nXzfrKv7+\
2b93d836z/5vi/P0jTV1T3OWThE0Vr/Sbt5ucu3qa7uz5X1d3+urL/\
yubL8yJ9Fx6xWYgvbmDvZtbn3//63pQYysUMb+BJ71S5X5nlS/\
UOHsBK7tqTwovtLHDoNldihVHqJHdqXmNih01CJHdqXmNihQ1iJHcppl9jfHdR1ObUx35CTLSyinnx\
yZIcykyS2kJmk80MuZIvqZNc2gB+/\
FWSH1m4TO5QQJbFDCVESO7SamdihZcXErm0Ab28cv7qHHcqNldiTaHY5oTz/\
yZGVohlZKZqRlaIZWSmakZWiGVkpmpGVohlZKZqRlaIZWSmakZWiGVkpmpGVohnZk2h2uYw3/whkh+\
6TSKw0pUhWit1kC7G782mH8i4l9nmJPW7xLhOrzMdusoUuQ+\
fTFs46dD5tYYKz82mlmUayQzkyEzuU0DCxQ3mLWf42ylIEIrsWgY5/\
UmSH8jQk9vmep5VaKbJDhw4SK7VSZIfyNCR2KCldYqVlGCZ1l5beyV60UqVNEan+\
7sXuvRs72j82qZXdu7Gjna3s3k51XXTwWn9wF01za/0XbXBr/VJju3dxRzu7Np3Tzl5M57R+\
iUM5N1neyxj+TTf7tMS+bZVORjF7GcPb2UK/vpMdOiie2Kv43fnbKdy41flYQ+ffEyutOu1lDH/\
7IXd+t4Vj952stNhFdujYfWILx+47WWlHIFlpaY9s4SLHzqeVFrv28qO3/5ILx+\
472ZM1toWk50f9yr3s5sc/iL3s5u2s1NMiWzgW0MlKa3hkpeWlvRTyx23MXgr54zZmL4V8+\
9NK09R7KeTbWWnmREohn1hp6XAvc337C1S4O6WTlVYsf4Ty4x620LvoZKX1WbKFHUKd7FD6/\
sRKm1fISlMAZNfG4u3frTQWJysNislK8ZZsYSzeyV5EoKOh3U9QXmvzjz9NstKyM1lpcwzZZ+\
e3Q1Y6LExWGuyQlXb9k5VaQbLSrn+yQ5eYJFbaHEN26OpElv8O5aFb/\
RIrzXuRlSagyA7dopvYoVzuiZWm9MkOXTiX2MJKwgn7jyhL7y1Z6b0lWxhRdrKFwx+d7FAK+\
cQW7qHrZIeufkjs0F1lLH+EsjQYIVuYCTr5kMlK60xkpfeWrPTekpXWmchKQy+y3ZtrWf9Hjf/\
Xtcmy9m9mbXR6nKaMrDQ6JXsxOm39QUiTcWSlNTey0uIXWWnxi+\
zQTWYsf4Ky1HknK3XeyUqDbrLSoJusNOgmKw26yUqDbrKFXBUn7KcoS5vEyErvLVmp805Wai7ISmMG\
stJ2ebLSdnmy0lo52Z831nWx7n7U3WT90gI72bUxwzfdv0NpHx3ZzxrrKlwc1/\
kIUk4ssmv9jHZW2q9PVtqvT7awJ+/kQ/\
4MZal7Q1bq3pCVujdkpe4NWal7Q1bq3pCVujdkpe4N2ZPuDevq7t6wfql7Q1bq3pCVujdkT7o3rEvq\
3pCVujdkpe4NWal7Q1bq3pCVZl0/\
R1madSUrLb2SXevetLPSTg2y0t4FstLSK1lp6ZVs99Ir6z9ZemVd0tIrWWljMFlp6ZVs99Ir65eWXs\
lKfQ+yUrpxstKKL1lpxZes1Pf4N5SlvgdZaWqFrNQJICvNcZCVtn2Rlbo8ZKXtmmSls+D/\
ibL03pKV3luy0twkWWmnBllppwZZaacGWWmnBtmhnRqXCdD/oDw0+\
k3s0HR3YocS3CR2qE1O7NAcXWKlX/LLe37JZKVfMlnpl0xW+\
iWTlX7JZKVf8iuUh5aXEzvUl0rsUBKUxA5lbU/s8z3frdRKkR2a9k3sUK6zxA4tYiZ2KPdKYocm/\
xIrhQKyQ6OCxA7dNUj2u1f/DZ8dunY2sYVrZzvZ53vYwnRYJzu04JPYoQWfxA5lgkns0M0diZVGBe+\
hPLQxMbFDs3CJHZrGTuzQYltihyb/\
EjuUpITs36A8NHueWGnER1Z6b8kOTdonVnpvyRbyzHWyUnNBVuqe7yXDb2el91ZKhp9Y6b3dS4bfzk\
rv7V4K8Xa2sKfmhN1L5tfOrr237ezQLpPESnOOe8n82j9kaV5qL5lf+\
9NKKyMfoyy9t2Sl95astKJJVmouyEormmSHNrckVpoyISs1F3t5fNpZ6b3dy+Nz/\
N3u5fFpZ6V4u5fHp/1pb3qBpHgr5fFJrPTe7iXUOf5JSZltEiu9t1JejMRK7+\
1eOo5jVkpQkVjpvd3LFHH8k5JSNiRWem+lA9+Jld7bvXPmx+\
wXKEvvLVnpvSUrvbdkpfeWrPTekpXeW7LSe0tWWr/\
9EmVpHYistA5EVloHIiutA5GV1oHISs0FWWkdiKzUXOydWmxnpXi7d2rx+\
L3dO7XYzkov0N6pxfanvekFkuLtr1GW4i1ZKd6SleItWSnekpXiLVmpuSArxVuyQ/ul/k+UH1u/\
5PLTJnYt30X70w7lu0js0IpmYofyXSRW+iU/\
oTwUgRI7FIESO9RzTOxQnprESu8t2aHAl1jpvSVbCHxPB+w7KD+\
cXzLZQheu82ml95Zs4b3tfNr373naoRzaiR3aL5XYofvrE3uRbttgf3nPhzx0kjyxQ6cWEzuUvTKxQ\
1vwElvosJ48Lf9eCHyd7NA1vokt9JM72bUIdPxL5t+lCMS/D2X3SOxaKGhn10JB+\
4c8dIA9sUNJRRIrhQL+\
fWj2nOz7KA9N7CZWGlaTXWul2p92aGI3sYUuXCcrTYdJB9gTK02HSQfYEzu0IJNYaV5KOsCe2KEFmc\
RKEWjvAHs7O7QBIrHS8tPeAfbj5mLvAHs7Ky0/7R1gb2el9/YfUZbeW7LSe0tWCnxkpWVjslI/\
mazUXJCV+slkpebiI5SlCERW+\
iWTlRZSyUoRiKy0kEpWikB7yQmOP2Sy0twFWalN3ktO0P60UpssJScg+\
8t7fslkpV8yWemXTFb6JZOVfslkpV8yTxtLv2Sy0i+ZrPRLls7NJ1b6JUvn5sny/K30SyYr/\
ZLJSr9k6SR5YqVf8t5J8mNWukw7sdLKyN5l2u2sNEEkXaadWOm9la7dTawUgXiSXPolk5UiEFkpAkk\
5ERIrRaC9nAjHrJScILFSBJKSEyRWikBScoLESu+\
tlJwgsVIE2rsKvZ2V1vj2rkJvZ6WVkb2r0NtZaY1v7yr0dlZa45OSEyRWirdScoLESs2FlJwgsVK8l\
ZITJHYo3v4lyg/\
nl5zYoRFfYociUGKHfsmJHYpAiR0a8ZF9hfJQBErsUARK7FAoSOzQNYCJHdrcktiv7nnam16gQlqrp\
wNWSk6Q2MKmtM6nld7bveQE7d/t+/\
ewUit1kBOhkx06kZrYoROpiS2cSO38kIdOpCZ26ERqYodOpCZWird7yQnan1aKt/\
z74x52KCdCYgvd8072fecnxb8P5URIrBSB+HcpAvHvQzkREitFIP5dikD8uxSB+PdfHdR1OS/yx4/\
w9nPqqv+dxv/r+411XfS+W5/7B43/148a67poF1qf+6IBaK3/s8bP4uL1bf2/XvQUW+\
sfugrn8rX7g7I0G09Wmo0nK83Gk5Vm48lKs/\
FkpcnE76MszcaTHdrHkVjpvSU7lGMhsVJzQVaa1SMrzeqRlZoLsmtTMO2sFG9/\
gPLQbrPESmuGZAtLHp2stORBdmiTW2KHLv5JrNSXIjt0/D+x0kQxWamV+\
juUpVaKrNSXIit1ashK7y1ZaTBCVgrzZKVNbmSl93Yv783xh7yX96b9aaUItJf3pv1ppe65lPeG7Cc\
oSxGIrBSByEoRiKwUgchKLxBZKQKRvekFkiKQlOUnsVIEkrL8JFZ6gaQsP4mVXiCmZJEiEFlppmYvp\
1H700ozNXuplNo/ZCneShmcEivN1JCVZmrISvGW6XakVoqs1Ert5atqf1qpldpLk9X+\
IUutlJSdK7FSK0VWaqXISq2UlK8qsdKogKz0S5byVSVWGhVI+\
aout339QVmKt2SleEtWirdkpXhLVoq3ZKV4S1ZqpchK8ZasFG/\
JSvH2P1GWWimy0uw5WWn2nKz03pKVwjxZafacrBTmyUrv7W9Qlt5bslLvgqzUuyAr9S7ISr0LslIrR\
VbqXZCVehdkpd4F2bVW6pvqh/xXKD+hvNZKtbNrrVQ7e9FclA7+\
pPrfXXqs8puS2LXm6EX1J5vYob3tiS0klHtqZH++/t12sp/c85MqzAR1Pu3aeeH2n1Qh7WXn0/\
7uT9mj5ujFlTf/\
2yH7qrEuqUUlO3RaKLFDuTITO5S0MrFDPa3EXvS0jt66lyhLbx3Zk7eOdUlvHVnprSMrvXVkpbeOrP\
TWkR3KV0T2FcrdPX7WX3hTOh/rvfUvsZMtvKCdrNT1JlvoeneyUteb7FCqnsR+\
cQ9bmALvZG9qBbsHGkxGV+jynDzWZRbWprqkhvwg2WgnK82hkC10eTrZQpenk+0eaLyL8sn/\
lXW9aKyrsATV+QgnrQHruuo2dv5f11qb418k2aFEzok9zemW6i8sUHU+\
1lq3tP1LXOuWtrOFqdlOVmq7yRY2DXSyFx21iV/yZeRqfEEvH9N/\
LGmUzLLUp2NZGiWzLI2SWZZGySxLo2SWpVEyy9IomWVplMxyofE9mRl9D+\
WhAxWJlSbbyUqT7WSlyXay0mQ72cILdMJKaTsTuzbePP6QpbSdiR3aIZ3YofNXiZVaKSltZ2KHzl8l\
thDmO9nfHNTF5HpPziPspQBtZ6UWby8FaPvTdo9OWb+\
022EvxWj7lyi1qHspRttZqUXdSzHazp60qD9Gea1FffuFnQzCyBYOknSyhYMknezaDNXxSJds4VL7T\
laaMCcrTZiTHbpyKbHSPD1ZaYaKrLSiTHZtqugte9K+/\
yPKQ2cKEyt1N8kOHe5L7NDhvsQOnbJLbCEUdLJSv4ysNA34McrSe0tWem/\
JSu8tWem9JSu9t2Sl95as9N6SLRzQOmGZmEia3iG79t62s9LMspTZK7HShARZaf1rL7NXOyvF2y9Ql\
uItWem9JVuYMulkpTBPVgrzZIdybyRW6l2QlZoLsmvTpu3sUIagy900fitFVmqlyEqtFFmplSIrtVJ\
kpVaKrNRKkZVaKbJSK0VWaqX+DWWplSIrzV2QlZoLslJzQVZ6b8lKcxdkpbkLstIYSMo/\
mFipdyHlH0ys1FxI+QcTK/UupPyDiZV6F1L+wcQOHXjiDpXHVXntu+\
1kn5bYcsa8xK61ye3sUJuc2KGtPIl9p7Guwjndzk9urX0vp8dM7FBDm9h/\
uYct7EbqZAu7kTrZwsG1TnZtW1D70/72Hnbo+O7lZnf+\
N3xWCqJkpSBKVgqiZKUgSvYkiLKudxvrer3+cXR+\
C1JAJisFZLJSQCYrBWSyUkAmKwVkslJAJisFZLKFfbonrSdTzD7uYdcC8vFPiuzp+\
axUvzQI28sB3f5prjW+7U+71vi2P20he0gnO7QUkFipzSdbOJvRya7NZLazQ+\
ukiV2LcO1PK0W4lyhLEY6sFOHIdkc41i9FOLJShCMrRTiyUoQjK0U4slKEIytFOLJShCMrRTiyUoQj\
K0U4stKk6iuU1yJcO7sW4Y6/\
W7In832sayifRmKHElskVposIytNlpGVJsvIDu3FSOzQdWSJleboyK5Fs3Z2KFldYqUZSbLSeI256B\
/3sNJ4jezQuc3EvnR+UpfXYMz3VMh2D4oPbuTo/\
DQLx1E7P02p90JWWmEkK00BkJWmAMhKUwBkpbE42aFMQIktjMU7WWksTlYai5P93UFd30L50VjXRT/\
jKBax/otY1Fr/64PP4vJaoMb/6+VVQYP1F3pRJy/\
y5fVBg4911V36fWP9Q3dsJFbqLl1eKdRUVyETSOcjFDojnezQfR2JHbo4I7FSr2Dv+\
qB2Vppc4FmiwlHDTlYKFGRPpspZl9RoX+YN9tnCnHUnO5T/NbFD+V8TO5T/\
NbFDGVHJ7l050s6uNT3Hw6+9K0fan3bolHNih045J1baFbN35Ug7K62s7V050s5K/bLLc2I+\
ezETMBEKLieNmuqSOkiXvxuf/eieL+zje1ipg8SyNBJl+\
fN7nrawl6CTLbTvnazUvv8IZal9J7vWvrezhdX1TrbQ5+\
5kh26GSaw0KUm2sDDbya4Fvvbvdi3wtbNDdxcnVpoZILsW+\
NqfVtrf9RHK0oQEWWlCgqw0IUFWmhkgW2iTO1lphzFZabaWrBQKyBbGQJ0fsrQaR1Y6HURWikBkCxG\
o82mlQ0lkbwp8hWM6J+\
ze1UrtbGHtsZMtbPXtZIeuaEmsNCVOVtqcSlbaD0JWmnMkWxh6dX7I0lrw3rVZ7T8paaqTbGGqs/\
NppWNTZKWtuGSlePspylK8JSvFW7JSvCUrxVuyUrwlK8VbslK8JSvFW7JSvCUrxVuyUrwlK8VbslK8\
JSvFW7JSvCUrxdvPUJbiLVkp3pKV4i1ZKd6SleItWSnekpXiLVkp3pKV4i1ZKd6SleItWSnekpXiLV\
kp3pKV4i1ZaUP53pXf7ay0fktWWr/du/K7/\
Wml9Vuy0votWWn9lqy0fktWWr8lK63f7l3n3v6TktZvyUrrt2Sl9Vuy0votWWl8y7u3pfEtWWl8S1Y\
a35KVxrfS5fWJlca3ZKXxLVlpfEtWGt+Slca3ZKXxLVlpfEtWGt+\
Slca3ZKXxLVkp3n6FshRvyUrxlqwUb8munRlpZ6UwT1ZKXUhWGs2TlYZeZL+6h5WS8+5dXt/\
OSq3U3uX17U8rtVJ7l9e3f8hSK7V3eX07K7VSe5fXt7NDx34/RPlxVfbZp5kPObFDbXJiO+\
saumcpsX97Dzu07pDYwrpDJzt0M0Vih2YGEjt0M0Vih4boif3VPb/koZn4xA5deET26eq/\
4bNSNCM71OdObCU3Uqpr6C70xP7snk9uaFY/sYVZ/\
U526MqAxA4NGxI7dFNBYqVoRvbLe9ihee7EStFs7wr2dlaKZmSlaLZw87vxIb+3xB6/\
QGTXAl87KwU+6UL4xEqBT7oQPrFS4Nu7EL79J7UW+\
NqfVgp8ezezHzeOL1GWAh9ZKfCRlQIfWSnwkZUCH1kp8JGVAh9ZKfCRlQIfWSnwkZUCH1kp8JGVAh9\
ZKfCRlQLfK5SlwEdWCnxkpdU4si/v+\
ZCfl9jj95astHBHVgp8ZKWFO7LSwh1ZaeGOrLRwR1YKfGSlhTuyUuAjKwW+\
vbvd21kp8El3uydWCnxkn5fY4/eWrBT4pGvBEysFvr1rwdtZKfDt3UbezkqBj6wU+\
KRrwRNbuRacdZ1cC57qughRbx++q/7Ta8FT/Ws7PI6DzrdRHrrgJbFrIfbtq9rJrk2qtj/\
t8z1PW4jsnezQuc3EDl0xltihPAmJHbrrK7GFWHfCfhflwtJPJyst/ZAtLP10ss/\
3sIU9hp3sUDaXxA7dB5XYodPliZVaKbLSrru/\
QXkon1hiC32pTnatTW5nh04yJlbaCU12rQvXzkqLmGR/dVDXj1G+\
GA9OND1kC29FJzt0c2VipfEUWanLQLYwd9jJSuMpstJ4iqw0niJbSADXyRZ6Kp3sySTeT1B+\
OI9AttDZ6mSliSuyz87Pk2yh+\
9HJFk4zd7LSkJCsNCQkKw0JyUoNLdm1iav291Y6VizdTJzYwsJ5JyutYEt39SZW6oVKd/\
UmdijXc2KlHdrSXb2Jlfrc0l29iR3K9ZxYaZuAdEVwYodSXpKVrghOrDQFS1aaHZQuzU1s4bDOSSsl\
XZqb2KGky4mVNqpJl+YmVhoDSZfmJlbaH0e2MPTqZKX9cdJdvWSlu3oTKwU+slLgk26vTawU+\
KTbaxMrBb6D22s7WSnwSbfXJlYKfNLttYmVAp90aW5ipcAnXZqbWCnwkZUCn3SNbGKlwCddI5tYKfA\
dXCPbyUqBT7pGNrFS4JOukU2sFPik22sTO3R7LVnp9trESmt8ZKU1Puk+\
18RKa3zSfa6Jldb4Du5z7WSlNT7pPtfESmt80n2uiZXW+\
KRrZBMrjfika2QTK434yEojPuli1cRKIz7pYtXESiO+\
g4tVO1lpxCddrJpYacQnXayaWGnEJ93nmlhpxPclytKIj6wU+\
MhK5wvJSucLyUrnC8lKvQuy0vlCslIr9WuUpfeWrPTekpXeW7LSe0tWem/JSu8tWem9Jfvf7+3/\
DwR2R2M=\>\""}]}], ";"}]], "Code",
 CellChangeTimes->{{3.961485721943707*^9, 3.961485743893908*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"c2186d53-f87c-4693-9feb-fe2a0b221ba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result14", "=", 
   RowBox[{
   "Uncompress", "@", 
    "\"\<1:eJzEvcHOb0d23afv8t42PRPRF6ZAdYM3owwbbL5BniBwAgRskAMHiAEBTjxQ8jh2JEN\
+BZJNNntwH6BBgrN+kiAylYjtCf3rjW/Vrr32+mtA6Oh/tX7fOafOql1Vu3b9d//rv//X//Yf/vu/+\
Iu/ffkXf/EX/+O/+7/+9t/++L/87Yt//s//9D/826cf//cf//O//M2P//3p9Qtx/c6P1z/+H//21T/\
/53/+m//9f/vbv/n//vl/XPrv/Xht0np/+W/9xbL+7/5c/79evvvP//nX/+b//Jt//3/8m3/3J+J//\
X+9xL6D66cj7I//yop98Zi7dTdo6r+3rF808sTbKtp+AvvLxzSSXxm1fv2YW/j8MS/\
szMPs2LePwf7xz7Gjj/1nuHabCfXfHzwLahXtfPS3/ovqb13U/\
2DwLKj164HWu1UbMGm9Nj9D6oe87r3q9zzWHUpQ/2eFvvPvd7sL9T94zGs5ixl+/\
LdW7CRmoNZHj3lyZ5+v/cmdhSr2uz2LGezYImbYwL6P66fMuyW2sOaRx1Df7cHU/5nxWVS97z8Z/\
9bQ0JDYs6GhvUFP/JZaZ35rf3IhvyU2NEYj9sxv7diQ3/6i+n3/\
bon91WPuNtSXEvvHgdZHuJ6Ms6jlHqtSP2Qcv8b102Ow7xi1qjHV5M1Q3z2mov5r47OYzP5QqxjrWe\
87NCL6XfX7fosnNuTixIZcnNhGD/2ygS3XudpuZseeNSk7thgoJbBnLflPH5AT+\
5vHYD99zENurPU4sV88BttYJndiv3nM3TY82Yn9w2Pu9tvHYJfGiGXKA/+9P7pQ2EYP5MROp+qU/\
jT0VvpL02sKu5R5obBLmRcK25nVU1pLq5EKu5R5obBLs3oKe9Y/\
2bGhMcNdrpwdGxozHOTKJbChMQOvQ2MGXofGDIP8MCc2NGa4S0uzP+TQmOEuG85+\
t6ExA69DYwZ37h/1XuF6mqul9Dv5bkqrk+9GrTLPz6Q1nZVW+pP7nuT5KS1327nL8/vTJzcJ+\
v4S10+PwZ5FX3ZsI/pyYpfSORT2LAyyP+Sl3DOFPQuD7NjQGJHYszDIfreNwGCC/\
Stch1yK2JBLERtyKWJD01PENsaITmzIpYgN2QWxZ+\
OI8fDlN7hufEBObGOt34kNjRGJDc3bffqYd0ts6N0SG3q3xJ692/FD/vzq3Y7vltjQLCWxZ+/\
Wjg19t19cvdvx3RIb+m6JDX23xIbe7SC3zokNvdtBbp0TG/Lkb67e7fhuiQ15MrEhTyY29G7/\
8Jh3S2zo3RIberfEhjz526t3O75bYkOeTGzIk4ld+\
m65KMPfnx6DXWpSCns2L2XHLrVkhT2bl7JjG5P2TmxjOsyJbUzaO7GNWTgntjFp78Qu9bcKuzTnqLB\
nSxR27FJ0QWwoe05hlwJWhZ3mOyv96SK/0m+Ub3E+\
tk4GsNJq5Ck4b2Epk1BhlzIJFXYpk1BhlzIJFXYpk1BhlzIJFXZphKSwS5mECruUSaiw00xC6rMyn7\
ujoH4nk1BpLe3ZIJaJfE+\
PwRaRyejNnNRM7FQcUvpnIcKP7d362JbSDxW20b86sUv7iRR2KUVNYRsdnRO7lCtGLBNpz4Ymduw7R\
q1q26Xzby16r+IR/TBth3cpzuPmT2xjIs+JXcr0UtjGrMsE+xrXT0WTnXS71HeP/Kk/\
LWKk9M92Ottfy2TkT62lin4KG4pMiF1KS1XYkGsQ2xiUOrGNQakTu1SbgtgPcO32MOp3CqsqrSIE2X\
gzxE78ilpL9c0UNhTlELu02Udhl9LoFbYxU+\
nELu26UdiQOxPbWElzYjsVSKnFqp6d2o5Ka7rzVemHAp1QBVKFnYyX3RVIlf60DJLSn7TSSQVSpeVu\
8YMKpJPFgdCuJIUN5TGFdiUpbCgj725X0vhu73Yl2e/27N3asaFcl7tdSeO7vduVZL/b0Hd7tytp/\
JDvdiWN7/ZuV5L9bkPfbWhXErGhXUkKG/\
puQ7uSFDb0bu92JY3f7d2uJPvdht5taFcSsaFdSQob8uTQriSFDb3bu11J43d7tyvJfrehd3uwK6k1\
fmYm1wtcT+cllH5nLkFpTc+ypX65xrOo38nIU1qdGnfUmtT2U1rT+\
R6lP7nvMkfGpOVuO6HElzLjktd5bGOboBO7VGRPYRs9mhO7lDipsEuJkwq7tNynsI2NCU7sUr6mwja\
CJCd2KU1UYRtx9wTLMKgRdzux09QTpV9Fop2seKW/dFCIwob6FGLP+\
pT2HgCFXVqAVtillDeFDdkdsZ3sBmpxl1Mn9lda09hf6U/Hf9R3j/+\
Ufmf8p7Q64yBqcawxaQPlrjPjM7zbiTb+5O52otmxRVdv1a92onWyapT+\
2U60f5x2fnc70cZ97t1ONHsjWcqfVNjQgOpuJ5r9bkNDjNDZCgp7NsSwY5eqlitsKEQPna2gsCG7CJ\
2toLChkUHobAWFDbnU+7g+c6nx3RLr1JpEPdSa5hIr/Wqc4nwWSxsNFXbpSFWFLWZKrG9raQ+\
RwoZiYGJD893Evn0MNjQDXO4CNGm5zepuF+D4zZS7ABdva2kns8KGpj/\
udgbaX2JoqfBuZ6D9bkNrdnc7A+3YUKha7gw0+gJ34FUzak79yRzy3W7BcTu/\
2y1ox7rXL8sdhCatTmaS0nKvapS7BRf1Jy1+\
sFtw0vQG51w5sY0Mdyc2FIsPzrmaYAfnXDmxoZyxwTlXTuxStZVySSP/3Q7OuXJiQ9/\
t3Y6y8UMenIXkxIa+28FZSE5s6LsdnJfjxIa+\
28F5OU7s0nfLxPcXuH7auVuFLZqUVb8T8Sutpfl7hT07/NneIM6+\
unYlUoVdmolT2KXVW4Vd8hiFDXnM3YkodmxnWl9pTfzk4EiTjZdPbMhPypNO4PSd+\
QylvzTrprBLxUgVNuRXg/NAnNilMFthlwo2K2wnD51aZe61SWuag6z0O7nX1GI+\
88Sn3SeKKP2Qc5VBQR5brRd09iMp/Wq/0w9G/bNe+8ffrI8tFBfzOtS98TrUz/\
B6qeh12UTbX6IdO4mLqVWlu0y+aupP/JxaZ7sn7I/\
7LO4et2li3XE39ZcydhQ21GkSu5Q6o7ChAJjY0DxBeWKJSWticuVJJCatpW3TCut2g7uTSMaf5d1JJ\
Hbs0vlFChuKju5OIrE32dAoPHQSCbF/\
heunx2BDg0FilwoSKWxoCpTYkF0QG4pZiA25FLGFXYx6OGZ3Tiv7Kf3JjF0oE7Wcm8h7mDsTVelPwr\
9JJqrScs9PujNRlX4nE1VphUajd+dWjFv83bkV9rsNBYKDcysm2Lsa6eN3e1cj3X63oXc7qJE+\
wd7V0R7f7V0dbfvdnr1bO3bpuy1revA6j10qtqGwS7u8FXapJSvsUo0PhV3KulDYpY2TCrtU40Nhl2\
p8KOySOSrs0kmOCrvU35YFj3i936SIDbkUsaEmRWyovw1ldypsqL8lNtTfHmRRJu421N+\
GshwVNtTf3iVX2h9yqL+9y+m0Y0P9bZnT+d9iW3No1D8oaGjVLzpuq35nmV5p/cKoVRif9b4/N/\
6tXxi1Ci+y3vc3xr91qeRJ2aye/\
yQ2nITYpXlBhT2zazs2FMsOzip2YkPvdnBWsRMbGoMOzip2YkOR++\
CsYic29N0Ozip2YkPf7eCsYic29G5D63AKG3q3oXU4hQ158uCsYic25MmDs4qd2NB3OzjP1okNfbeD\
82yd2M6eUWaJvcB1JzdJaU1zh5R+Z88otSZ7ZZXWdK+s0p+e2UT9kxNsnPqdnC+l5X4WzGeYZnwq/\
Um7K/Phzsz2ZQP7f+P6P+\
D66THYRtfixDaWnJzYpRPaFbaxBdiJbdTGdmIbyfJObOPUJye2kaPvxDZKcjuxjbjbiW3sKndiG9Pi\
TmxjBDnB/j2uGyNIJ7YxgnRiQy2Z2NC7/c+\
PebfEht4tsaF3S2zo3f786SHvltjQuyU29G6JfW52gCNqavP37i6rrv5zsw9dre4otqtfJIFZ9U1bK\
BV2KZOvi22M5pxYd4MuS0Yu6psqSXSxpgTILtZURaeL/ZVRy7Qrt4s1bQPvYk1ZjV3sWU9rx3bz/\
JR+WddwUf+5M+u7Wt15WaU/naPu6j83R93Vem6dQmmV89Emre7e8a5+\
yOvuKurZse5Q4qTKnvPvd7vLXeU9+2sxlXvpYicxw12VPfuTM1Ud7WJN+\
z662LOYwY415dwo7N3p4uN3W54ubvSY8sTxRf3nqsB0tare97mqqV390NDw7sRxe4Oe+\
O3d6eL2Jxfy27vTxe3YM7+1Y0N+e7dfZHy3d/tF7Hcb6kvL/SKXWmWlN5OWe6x6V+lt3LjuKr3Zsc/\
tFuxqVWOqyZspK70t6j+XPdbVmsz+lFXdFu87NCK624UwbvF3uxDsdxty8XIXwqGW0p6OB5R+\
p5c4ilQW/9bpeuXRe7zUKhchTVpTD1b67vdWLnqZtIq5ldHfytmMp2X9woBbY2alP/meDyYerc+\
iqubf8WGlP13BUfrPVT/oar01ak1X8XjtngNT+t0ztrr6nThRabn7pHJWyPiNlFM2Jq1J/\
1lOrpi0JvEY4/bJs+9U0e5qTdo0tao2N/n+qO/2Zeq/XdZfmoErQ0heS+yP/8qKLdw+cbfTgY/\
SnwbVSn9p8UJhl/LaFHYpr01hO2smSmsp10Nhl/\
LaFHZpzURhC2tOYDsRQJnXS22TltuEykhoUb8zslda05E99V8uP2vqdyIwpdWJyqlV5hmatKaz4kp/\
GhlSf7oXvqvfWc1QWu5ncTDTtWHFodxGhXWHk9R/Weh3xkxKvzNWVFqmE4S72FCMeDDLmLjbiYVT6+\
PHPLlQaLp0WnAXGxrV3+Ux2rGFDY/8kPqVHzr1q9xD5/M5G77bX0to+\
H4wy5y424lHUivkkXe5h3bsmUfasSGP/\
CWuz2LG8VdBbOirIDb0bok11VdU2FAOnsJ2cvCU1kuj1iTOn56s2tV3zy65c/CU/seDZ/2x8b1Ry/\
1cqb+UbVum6rRdfOxrd5XL7Xd75uJ27DT3gzOR7lw0pd+ZrVRajXbesXBiy+\
s89tVjsEUCegJrqoDUxX7yGOxnj8Gayjp2sV8+5m6/egz294/BNvonJ/a7x9zt94/\
BmqrSKSxLl5z1QHbsWQ9kx063QCl9d8hTFq3JP7ZO7ozSCkVaxJ71xnbsWW9sxzbO9XRiz3pj+\
92e9cZ27FlvbMee9cb2d3vWG9vv9qw3tmOXZq+JZVJLozd2YoveuJWRoPSns1RK/yxL4ccxv/\
WxLU2OKWyjK3Nil5b4FbZh7k5so3C/\
E9uwuwmWCWSNCSEndlrlTel3ZtqVVrFCUjyiH6bWHCorqLCNuNWJbQSQTuzXj8EuJdYrbBHJjXrjg/\
zJjSZ7klbpvC333EGoZKTCTsb2d7Ubxw06VLtRYRsz7U5sKA4jtjGl4MQ2Jvid2FD4R2xjSsGJffuY\
h9yYUnBi3eveBzUJNp7mpFyn0joLdsdvZlLXUmktVc1S2FC8TmxjsdmJDXUKxDaWX53Ys2GCHbuUN6\
ywjcVmJzbUFxHbWPV1Yju7jak1qeKptNwztmUVz0utMj93v7MqU3nzWPcw1F3FU+\
l39r0qrUkGoDuDWOk3xsYvB7f1Ca5DiRbEhnLuiDWdadzFhpLfiG1MWzqxpqOUu1jTUcpdbGiVn9iz\
MMiODWWhfYbrUEIysaZz5rvYxqEvTmwoKYjYxqjJiW0srjixZy5lv9tQZjCxjcGaE9vYfzjBcsNMKJ\
a625Vkx4ZiKWJDsRSxoViK2FAsRWwoliI2FEsN9tc5sSGX+\
hLXIZciNuRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyI25FJf4TrkUsSGXIrYkEsRG3IpYkMuRWz\
IpYgNuRSxIZciNuRSxIZc6mtch1yK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIrYkEvxELmQS\
w1O6nNiQy5FbMiliA25FLEhlyI25FLEhlzq7sxJOzbkUt/\
gOuRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlzqO1yHXIrYkEsRG3IpYkMuRWzIpYgNu\
RSxIZciNuRSxIZcitiQS32P65BLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIrYkEsRO93xyOpIT7i\
e7hlQ+p08f6XV2KDXeQVlXUVe57FLHYXCTjepKH13g6P+\
Up1Fhe3sf1VaS3UWFXapzqLCLtVZVNillGqFXaqzqLBLdRYVdqmvVtizvtr+\
bpfqLCrsUp1FhV0aP5V1f/ln5LFL21wUdqnuvsIujRYVdqnuvsIu1d1X2KVBqsIu1d1X2KW6+\
wq7tLtGYZdGiwq7VHdfYZfq7ivs0llmxNxV+rVjix7Iqj8Zqd9V9W1X3FTYpQo+\
CrtUwUdhG3tRndilCj4K29id6cQuFZch9l1cNyZ/nNhq8qdTTVzpuyd/qH9W/\
KxdTVxhl6pYKuxSFUuFXarrqLBLJbwUdqmEl8JOK/2Wx9v85Popc1tlpV+T1lmQMf7qyqq7+\
SfXKbultJZO0VbYpcrkChuKk+\
6q7trvdqkOu8KGwrO7qrt27NvHPOTG8N6Jda9Bs5Ji0RdZ9RsLuJPHVlb1Xbyts2DXfltLJy0r7KT/\
o9ZZ/2e/haXTfxQ21BHdVfq1Y5cOBFHYpQNBFHap6rzChvq/u0q/\
dmyn0m95ZuZPrp8ytxCqeKuwncL2SqtTI1lpFV3nqGsuq9su6k8r3ir9jwfP+mPje6OW+\
7lSP5RheFfp909fpxO7VENTYZdqaCpsKOHrrtKvHbtUQ1Nhl2poKmxolf+\
u0q8dG8q8uqv0O77bu0q/duzSzhWFDSUF3VX6tWOXdq4o7NLOFYUNZcPeVfq1Y5fqkRN7V+\
l3fLd3lX7t2FAsdVfp144NxVJ3lX7t7zYUS91V+rVjQ7HUXaXfMfau0u+4Sd1V+rVjQy51V+\
nXjg251F2lX/u7DbnUXaVfOzbkUneVfsfYu0q/4yZ1V+\
nXjg251F2lXzs25FJ3lX7t7zbkUneVfu3YkEvdVfodY+8q/Y6b1F2lXzs25FJ3lX7t2JBL3VX6tb/\
bkEvdVfq1Y0MudVfpd4y9q/Q7blJ3lX7t2JBL3VX6tWNDLnVX6df+\
bkMudVfp144NudRdpd8x9q7S77hJ3VX6tWNDLnVX6deODbnUXaVf+7sNudRdpV87NuRSd5V+\
x9i7Sr/jJnVX6deODbnUXaVfOzbkUneVfu3vNuRSd5V+7diQS91V+\
h1j7yr9jpvUXaVfOzbkUneVfu3YkEvdVfq1v9uQS91V+rVjQy5VVvo91GKVkidcT+tsKP0PBn8rf+/\
UHVJa030RSr+zCZFa7xjvm1ru+6b+UmGlsrIWr01a7k+C+tOtKUr/rNqF/\
RUs7fZV2KWKOgq7tENXYZd26Crs0g5dhV3aoauwSzt0FXZph67CngUxduzSDl2FXaoEWZZg5LVJy90\
/Uf+18W9193XUD/V1xC5VdlLYxk4jJzbU6RAbcn9il8q4KWxjp5ETG+p0iA11OsSG3J8D+\
JePwRbTilb9ybiUWkt1gBU2NFwt9+\
nmsUv17RR2qQ6wwi4VmlPY7wdaZfRq0qrcwKlfhXqT53pQKfxPfuDSL6xgFKoe1P626hcft1W/+\
Iqt+sXnatWffJdlTVyT1uQbmRTNVVqVX0zeB/U/WtavvufJs2atL6fWO+ZnUda1NGlNpjLchS+\
VflW9q1OlXum7pzcOKmha9T8yvstPjFpfGLW+\
Mmp9bdT6nVHr90att0atSZ9b1lY0fgsf4Ppp8LdSa9I3UMvdN1B/0jdQy+3n1K+\
mvp3P2r06Tn33GOOjg+fj1J/M+FCrehaTvpmVKV+YnwX1i+9yY8aKWHdYPinEqrTc4ddJ8VSn/\
tK5IQrbOSFaaVWjrHeM+qH0C2JDM5nENnJIndilA40UNpQHQWxo3pbYpQNCFPbtY7CNTPcJdlC/\
2IkN5aYN6hc7sSGXGtQvdmJDLjWoX+zEhlxqUL/\
YiQ251KAyqBMbcqlBZVAnNuRSg8qgTmzIpQaVQZ3YkEsNKoM6sSGXGtTcc2JDLjWouefEhlxqUHPPi\
Q251KDmnhMbcqlBzT0nNuRSgzoxTmzIpQZ1YpzYkEsN6sQ4sSGXGtSJcWJDLjWoE+\
PEhlxqUIHBiQ251KACgxMbcqlBBQYnNuRSgwoMTmzIpQYVGJzYTgWGd3H9hOvOqYdKa3papdLvVDWg\
Fn+f3Dd/d983f5/mbVCfVRM6Wy6VVrEo7vAdYl/\
ieqkHVdgq48ipP2ml1Do7hr2dMaKwS3ucFPazxzSILx+DXdqsqrBLQYbCfpfBcvtmJ/VcaU1T5ZT+\
xNKpNU0zV/pLu+gVdmkXvcIu7aJX2KVd9AobMiZil3bRK+\
zSLnqFXdpFr7BvH4NdmqMhlhtrp8nlSt/dI1B/0iOUW+/zr2Bpvkphl5JMFfYsgrU/5FD/\
ROzS7JzCnsXrdmyooyA21FEQe9ZR2B9yaJhA7GR2ruz7TFpVB/bSqD/dHaX0q1m2TgUGpe+\
eZeP1Z8Zn8aVRq7OrVGl1dpUqre8GWmXFBGPbnFRRUFqTb9JdRUHpV57S2QKl9N1BMfWnOy6V/\
nQHvdL/2NhWinjT+rd+bvxbi2jR+rcWYaFV/xvjs+jsvldaRaRmvW+np0/irNe4fjJqvTA/Q+\
p39k8qrZfLf6t7fYz67pVX6runvqk/WdGeVARSWpM2NqnYo7Tck3DUd48BqP+xWZ/7Kp8K/\
Uk85q5qoPQLP9pYoz6pauB8bFUY69SfzO2Gqg4obBUpT1yorBRg0iq+\
4sQjWsqbVNjQzGyo6oDChlIaQlUHFHYpb1Jhi2FGAjut4UX9j3Htnq2gfqf+\
kdIKpWV9hutQnh6xoZVDYkOOTWzIsYkNOTaxIccmNuTYxIYcm9iQYxO7dGJCuZzSdqnx3RIbykgjNr\
TiT2woI43YUEYasaGMNGJDiQbEhhINiD1zKTs25FJf4zrkUsSGXIrYkEsRG3IpYkMuRWzIpYgNuRSx\
IZciNuRSxIZc6ne4DrkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzIpYgNuRSxIZf6DtchlyI25FLEhl\
yK2JBLERtyKWJDLkVsyKWIDbkUsSGXIraTe/Qvcf2E684eb6U1zVdR+p1VVGqxUsDkvg+qDozum/\
qT+35pvG9que+b+pP7Lje4mbTc911u+brUmpzWp7Q6GRFKq5NnrrSmeVlKf3pan9Lv5FFTizlek/\
c9ycNTWpP37c7DU/ru9+3Ow6O++yQkpd/JBFBa05xH6p/\
kJDr1pyeUKf1pjrTS7xx5pLQ6JyoqLfc34s6WUfqTbySULVOGCvz3eez0i1L6010BSn/aspT+\
UsEahf3lEfbHf2vFds4DU1pFv554cksVHBR2Kf1LYd8+BjvNriz31JK3/xL5e+\
HBrW3nSr8zLFZaHxi1ztxm3Ir4+8Rt+Ps0slX6S9PoCnv2fdux7u+bc2xn3/e4wRHrDnaoXw0fOnt/\
lP7EP6i1tPdHYUOBzWRSV2mdbQmyN97CgUaNl/O/Z6cMj2+L2OKbSWCrbYDOpzmdNVP6k+6fWmeR+\
vibLBcc8tilWmsKu1R9TGGXNmoo7NKCuMIWZcBGXx3Xip4yt0VsZzpfaYX6/bt6jvYnN+n3qRXq9+\
9qQ9pfWGhC4642pP1ul2q5K+zSxjKFXdpYprBvH/OQz2pD2u+\
2kzdELZ4K82TUmtwjtSYdE7XcETn1p+vMSn/S1TAHbfKOqFVNekwmJajvXoGhfidfQ2lN694p/\
WktOaVfRPNW/SJst+p3asJRq8xXNGl1cm+U1sQTy1w14/\
so80MW9au8gom3letSRm8r58WNz2eS46e0qsnnd436bp/n9bQ+\
q9IvZp6tbbGqajVZPOS1e4WL11Xf6Hw+7vlrXn9h/\
Fs7NbeVVjHGs953MZizeuBb47Oo5uecf6t73fIDXD8NngW1Jt8WtdwLm9SfxDTUcsc01K/\
6KeezdvdT1A8ti/\
yyao4SO54lIXapWpfCvn0Mduk8qzIUyb9bYl8ZtULthNjQLDixS1XdFDa0WEjsUlU3hQ1NvhNbxWuT\
/oP6hbVZ9UMedlCOOoF1z0qflIt26rujlZNazs7nH9qNcVd/eWxJd/WX7dilqgkKG0oSuau/bL/\
bztktSuutUWupCks5vfS8sW68/LvqwHZsyE/uqgPbsSE/uasObH+3IT+5qw5sxxbhZQIbijo/\
x3Uo6iR2MnKmVmjkTGxo5ExsaORMbGjkTGxo5ExsaORMrHvkTP3C2qz6oUjrC1yHIi1iQ5EWsaFIi9\
hQpEVsKNIiNhRpERuKtIgNRVrEhiItYkOR1t05DOO7vTuHwY4NRUd35zDYsaHo6O4cBvu7DUVHd+\
cw2LFnLmXHhlzqG1yHXIrYkEsRG3IpYkMuRWzIpYgNuRSxIZciNuRSxIZcitjQiO/3uA6N+\
IgNjfiIDY34iA2N+IgNjfiIDY34iA2N+IgNjfiIPXMpOzbkUm9x/eIxWHdGB/\
VDLkhsyAWJDbkgsSEXJDbkgsSGXJDYScYCtd4atUJjv+9wHRr7ERsa+xEbGvsRGxr7ERsa+\
xEbGvsRGxr7ERsa+xF7FlXZsaGo6o+\
4DkVVxLqjKuqHoipiQ1EVsaGoithQVEVsKKoiNhRVETuJqqg1iaqotRRVlUem8HpgHEp/\
ujVS6XeOdFBar4u/tbM9VukXRyk5WrzC/\
sKo9dFjbmFpU6bCLsWHxPL3IoYYfTP8vVP2QmlV30yn7ILS7xwtorR+\
cfQ6xxbL3zt11pVWp8qV0npQ6z4bD9ixof41VGpdYd0WclJq3alf2Yrz+\
Zx1xfbXcuZA47ZP7NLoTWEnZhWq+q6wS2MjhT3zSDt2Wr+\
lPAeRvP3bInYyRqBWYUwbXzCxkxiCWmcxvP0tLG0lVthPHoNdmkhX2K8eg12av1fYkDsTuzSRrrChT\
oHY7x+DdfdFB2cJWPWLCHnjsRG7lHumsNOqYko/1O1Ozi9QWmcRrP0Wzvo/O3Zp5UZhz/o/\
O3ZpLUNhvx9oTWrcK60Xf/44RhPp1C9G7yO3KWvVm7Q+\
MWp9btT6yqj1jVFr0qbfrdqhSWsyaU6tV0Ytd89L/WndY6XfOV+AWpOa9Epr8r4nNemVlvt9u2vSK/\
3J+35tfN/UqvqsyX1Tf9KeqOWefaf+9NR4pV/N7jv/fnd8QH23J5br0Mb4qVwbM77fcl7ZpOX2u/\
LdQv9d49/vbou8LpaUrO9yeq6C0t/+lorxr1W/mOi16hcjWqt+daaR02umZxop/en5C0r/\
7fLfX0yvWv/+\
pTzo0ob47yV2PA9J7NJuDYUtGkkCG8ppCdWzV9jJqDlUz15hl3b1KGxoMTJUz15hQ3ltoXr2Cjutyq\
f03f1fqJ59GWbmPcxdz17pu0fW1HePZtz17JV+KAklVM9eYc98345d2seksKFskFA9e4Xt7GNSWm+\
NWqHxxie4DuU9EBvKrCU25CfEhvyE2JCfEBvyE2JDfkLsUs0dhS3CywQ25FJf4DrkUsSGXIrYkEsRG\
3IpYkMuRWzIpYgNuRSxIZciNuRSxIZc6itch1yK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIr\
YkEt9jeuQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlyK2JBLERtyqd/h+\
sVjsO51BuqHXJDYkAsSG3JBYkMuSGzIBYkNuSCxk3l0ar01aoX8KlS7XmFDfhKqXa+\
wIT8J1a5X2JCfhGrXK2woqgrVrlfYkEu9xXUoqiLWHVVRP+\
SCxIZckNiQCxIbckFiQy5IbMgFiZ1EVdSaRFXUCvnV97gORVXEhvyE2JCfEBvyE2JDfkJsyE+\
IDfkJsaGoithQVEVsyKVCtesV1h1VhWrXK2zIBUO16xU25IKh2vUKG3LBSe16pTWJqu5q17cfB1NLn\
6rrPLazu1lpTXc3K/33lvVfG5/F+0atD5bve6mGZrlLhdcmLXfT4O+\
TplEa0OLfWjSXDSfh70uRicKeRbV2bKiXuKvAbsdOeomy2rpJ6z2j1nS3mdJ3f/bUd/\
cSZdHyS62XlfZ+Myb25WOw7riI+u7Oj/qTzo9ak7iIWu4WT/\
1QXPSqujbeFvUnpkktt2lSf9JcqBWKi4hdqs6gsEvVGRT2bMbGjl2qzqCwS9UZFHapOoPCLpWKV9hQ\
hE/sHwdaB/XZN9rJXdl2O7ZzRInSmnRWB3XXR50V9d0RPvXd8c5BUfeRflmVe1H/xbJ+\
8TlZ9d2Bn7vSuNL/U/s0aVWVeyceRf1ppUbqsxK0uy1Sf3oUrdJ3t0Xqu8fE1HePiak/\
PdNP6XcO61Babl8vK5Uv6rvbelnRfFF/Eg+VFc1NWu52wVPBnwZ/K7XcbYD67jZA/\
VfGZ1F5Z6fKqtKfxNzUmsQE1HL32WUF/kX9Sf9QVuBf/FsnqzQnFfgn7bWswG/\
Smkw4lpX1L7WYpeJum9SfrPBRy+2l1HfHptSf9NfUquLESdun/qS9UmvSXj9Ybq/Ud4+vqD/5Hqjl/\
h6oP2mv1KrGTZP2Sv1JPECts/qnP/7bUdd7VzHcjnW73l0V8fE0+\
10VcfvTXMosVtilzGKFXcosVtilzGKF7WQWK623Rq3qFODJfZc5aov6kzFsObYzaU3i/\
zImMmlV6zX/ZeDY5fX+5/V51Qz2zYTYUP9EbKh/IjbUPxEb6p+\
IDfVPxIb6J2KX9v8p7NvHYJfOxCD2rjrx+G7vqhPbsaFsr7vqxHZsKNvrrjqx/\
d2Gsr3uqhPbsWcuZceGXOqu7ue4Sd3V/bRjQy51V/fTjg251F3dT/\
u7DbnUXd1POzbkUnd1P8fYgwKcG03qri6nHRtyqbu6nHZsyKXu6nLa323Ipcq6nHlsyKVC1T6J/\
QbXoXkpYkPzUsSG5qWIDc1LERualyI2NC9FbGheitjQvBSxZy5lx4ZiqbuaxOO7vatJbMeGYqm7msR\
2bCiWuqtJbH+3oVjqriaxHRuKpe5qEo+\
xb3H94jHYyQoztUKOR2zI8YgNOR6xIccjNuR4xIYcj9jC8UaZX9QvrM2qH/KwuwqgduzEw+6qfY7b+\
V21T/uTC3nYXbVPOzbkYXfVPu136/awsgLoon7DwzpbZ/\
5OXBep4wlsYyrNiS02CiWwDZd1Yj95DPazx2Ab5u7EfvmYu/3qMdjGDJ4TW5hv4t1+95i7/\
f4x2FAP9J9w3ZivdGJDnkxsI/\
J1YkPmSGwj8nViG5GvE9uIfJ3YxnylExvyZGJDLvUPuA65FLEhlyI25FLEhlyK2JBLERtyKWJDLkVs\
yKWIDbkUsSGX+ldPD3EpYkMuRWzIpYgNuRSxIZciNuRSxIZcitiQSxEbciliTS5VniGhrvPYF4/\
Bnh1FYMeaPLmL/c1jsJ8+5iE3ciSd2EaOpBPbSFZ0YhvJik6syZO72D885m6/\
fQzWtHKvsOwYn87v1olt9EBObLeUX1e/Wwq3q1+UlU68rV88BvvLxzSSXxm1zuqG2G/\
BtGOhizXlWXSxZ/2THRsaM9ydS2fHhsYM5XF4eWxozMDfQ2MG/h4aM/\
D30JiBv4fGDPw9NGbg76ExA38PjRn4e2jMwN9DYwb+XlW5m4Sbr3DdPcWnq/\
9chdKu1nMVdZVWeXqLSat7klBXf3Lf7+L6uUqBXS1326G+\
qSKfwv5l9XseexZ92bGN6MuJPRtv2rFnYZD9IZu2AHSxpi0AXWxojEisKRe/i20EBhPsX1W/\
57EhlyI25FLEhqaniG2MEZ3YkEsRG7ILYs/GEePhy29w3fiAnNhGXRUnNjRGJDY0b/\
fpY94tsaF3S2zo3RLbqIc0wbLw7tm7Hd/tXZ1u+\
92evVs7NvTdslxp6Lu9q25sv9vQdzuoCTvBsnxa6N3eVVu0323o3Q5q1E2wLDoV8uS7GnX2uw158l1\
lrzH2D495t8SG3i2xoXdLbMiTv716t+O7JTbkycSGPJnYpWyzF+LPeDp/t05swy6c2Gm2mdKfZpsp/\
aVsM4VdyjZT2KXpPIXtZJspraVsM4VdyjZT2KWpQYVt9MZO7B8HWqW2ScttQrwuTMiq/0vjsyg+\
hNHf+nL5WVO/k/egtDp5CdSa5GMorWk+htIvPHikX+ZoLOo/\
d8JjV8v9LN7D9dOf629YMbGhcJJYdzhJ/ZeF/nPnUXf1O9lFSqv4ihNvPhQjEmuqTdnFTiycWh8/\
5smFQlNiQzEisaFR/fu4PrNhO7aw4ZEfUr/yQ6d+\
lSHpfD5nw3f7awkN34k1nQ3TxU48klohjyTWdPJKF3vmkXZsyCN/Wf2+/1UQG/\
oqiA29W2JNp2EpLAsYPz0G+45Rq7O2oLQmcT61prsIlL57don67tkG6n88eNYfG98btdzPlfpLuz+\
IHeR5ObGh8d/SKfZd7HRXG2ciyZvOoCn9zmyl0prOoFHfvcNP6Xd2+\
CmtTqhNrcmMstKaerzSn9z3ZIef0nK3nbsdfu3UCDarp+o6j210LU7sdFJZ6U8bidI/\
mwi2P7bOqr3SasQyzltYqjWhsEu1JhR2qdaEwi7VmlDYpVoTCrtUa0JhG7MNTuxSrQmFXao1obBLmb\
7ElomMeexZb2zHFr1xAruU+6qwZz2QHdvY5u/\
Emmp0d7GmGt1drKlYdhdrKpbdxTZmSpzYpV3KCnvWA9mx03kh6nP86R6qUL8zF6K0luY/\
ieVUxNNjsE6tambaqX82IP2hO0WssEup3wq7VDJHYZeKUShsYzTnxC7VrlHYhs1PsJz2Owu97Vj3RN\
hJ3m4nu1LpF71X8djembbNu0na8SdB7FIRHIVdSpVR2EacN8G+\
xvVT0WQnnwT1J8EhtZb2qinsUn6NwnaWhJTWUtaZwjYG/\
05s6AsmtjFAdGIfZBzukdoHuC6MaeO2iHWHCNR/uaxfhCCJx7aUvaKwE4+k1plH2m+\
hsVbmxC5tmlDYpYKkCttYtHJiQz0CsUsFSRV2KTOX2FBmrsJ2MnOV1iRInmTmKi33bKk7M1fpT7O2l\
H4nM5dazHbt7MlVWu77HmTmTpr2XeXU8ZrEXeVU+\
902Og8ndqkiFLGhyqkKG1oVD1VOVdhQfkeocqrChr7bUOVUhQ19t6HKqQob+m5DlVMVNvTd3lVOHd/\
tXeVU+92GvttQ5VRiQ5VTFTb0bkOVUxU25Ml3lVPHd3tXOdV+tyFPDlVOJTZUOVVhQ+\
82VDlVYZdmsspMK17nsZ2ZLKXV2XOntBrbfpyPY6m2icIWX1hrzkbpLyWPKexS8pjCLiWPKezS8obC\
LlVJVdilnDWFbXQKTuxSqpzCLtWyKdNveb3fpIid9EXUqrLxnH/\
rUu0thQ31T8SeRYDtnGeFDXVbxC6lEClsyNqI7dSdptZLXE8iQGpN17GUfid9hFocQ3TW75SW+\
77Ldcz9Zna3s8SOLbqyVla20q9WsX8w6p+Ng378zfrYlrK+FXYpH0phl/KhFDY0YLjbbWK/\
21AIfXeeux17FkLbsUUG68a7vTvP3Y4N2cXdee72u13anKawoWj47jx3+90upU+\
WYUPbpexYp1ZnDl5pVbmHk6jtrnK2/XGf2eT4U7qrnG2/22lpQ6W/lLOvsKH51rtq2nbsZHbgblfP+\
BbKXT0mrYnJ3e3WsT+OpR2NCut2g7sdPPbbCi1x3e3gsd9tKAS928Fjv9szy7VjQwPlux08Y+\
zdDh47thgoj+yo3NWzqD+tca30JzPa5U4fk1anxpLSKrqM0TN018hX+pNnEaq3X07w/uT6xRF2/\
PXf7fyw320ohr/b+TF+yHc7P8Z3e7fzw363oWDhbufH+CHf7fwY3+3dzg/73Ya+27udH+\
OHfLc7YHy3d7sD7Hcb+m7vdgeMH/JdBvn4bu8yyO13G/\
puywzyQ613cf2E686OfqU13dGv9JcyS4h9Uf0Z/\
ressMWn1FqjUPrTEZ7SX1oDUdilE5YV9syB3nHf7YM+\
iaUVaoVd8luFXYqTiOXvZ75jxy6leChs6Lvl70uRg8IuFS9U2NB3y9+\
XljQVdin0VtjGsS5O7CQqZO7yJCqkljsqLPOsjfpl7vWifmeWVWktzbISW3aYeWy1xuLUryLkzmK/\
0j+ruP2PU3/idShm5HWoy+N1qO/h9R8GWu/h+inz5IgNfdXETr4walWrpM6/\
1T2Gpv7SLnWFPYvF7W9+aYZWYd0BBPWX8ggVdimFR2FDQTexS/\
PdZZdNazZpTVM6lP7SlmKFDY2wyxMOFp9m6Ku+O/\
XAjg1FUXenHtibbGgEf3DqwQb2r3D99BhsKLwk9mx6c9ykiA1NbxIbsgtiQ7EHsSGXInbpkJRy3N7+\
bu3YaWar0neHQe7MVqXfyWxVWp3MVqU1mWd0Z7ZSn9mi7nc0qYevtELTaXf16sded1ev3n63oUBwUK\
9+gr2rjTx+t3e1ke13G3q3g9rIE+xd/\
dzx3d7Vz7Xf7dm7tWOX3m05cuJ1Hrs0pFHYpVlihV1yKYVdGkkp7NJISmGXinIo7JJdKOzSAE5hl6K\
LcqKF1/sPmdjQd0vsUnShsKEe6C5n0I4N9UB3OYP2uw215LucQfvdhnqgu5xBOzbUA93lDNrvdnrOM\
vUPlhas+kVXZtXv5KIorV8atQorsN7358a/tfiQrX/r0mJd+fqeb3obXyyxS+\
N4hQ3ZIrGhKGpwFqgTG3q3g7NAndjQ6CdUNUBhQzFjqGqAwoa+28GZgk5s6LsdnCnoxIa+\
28G5c05s6LsdnDvnxHb2EHEd9AWuO3uIlNa00pHS75zVQK1yv5BJa3pWg9KfJklS/+T0Aqd+\
J6dBabmfRZmxvKg/aXdlvseZ2b5sYP+DuH56DLbRtTixZ5OmduzSaZsK29j+\
5cQ26qc6sY1JUye2ceKHE9vIu3RiG2VbndhG3O3ENqaIndhGtVgndunkcmL+\
HteNEaQTu3RyucKGWjKxoXf7nx/zbokNvVtiQ++W2NC7/fnTQ94tsaF3S2zo3RK79G7/b/\
FnPD0GuzQqUNilUYHCLo0KFHZpVKCwS6MChV0aFSjs0qhAYZdGBQq7NCpQ2CVPVtilUYHCLo0KFDbU\
A/09rpeiC4Vdii4UNtSSiQ2929CoQGFD7zY0KlDY0LsNjQoUNvRuQ6MChe3mEL78i+\
IlPcPvrpt09Z/bY9vVMq2bKCx/f/kY7KvHYH/\
2GKxphNTFfvIY7GePwTYOgHNiv3zM3X71GOzvH4M19U9d7HePudvvH4NtZGdNsD+r/\
ow89qwHsmOLHmgUklDfHfJQv1EJzvnYfmXUCkVaxJ71xnbsWW9sx5omDrvYs97YfrdnvbEde9Yb27F\
nvbH93Z71xva7PeuN7VhTrrTCMpWx0Rs7sUVv/OyJRV39bjZpV/+\
s2vKPY37rYzMV7e9iG12ZE2s6gqSLbZi7E3u2GGXHNuxugmXacGNCyImtwnGn/nM7GbpaZ2c+/\
DC15ruE7nGPQGwjbnViGwGkE/v1Y7CmqqddbBHJjXrj8hyI/SZ7cmSE87bccwdLR0Z0sZOxPbU+\
yjTog3MgEtjGTLsTG4rDiG1MKTixjQl+JzYU/hHbmFJwYt8+5iE3phScWPe69/u4DvV/\
xP7MqHUW7I7fDLGTvohaZ32R/S2E4nViG4vNTmyoUyC2sfzqxJ4NE+\
xYU0G1Lrax2OzEhvoiYhurvk7sc3UblNZHuJ7MdlDLPWNL/efqNiitg3MtNjqrg+\
MuElj3MHR6ykZX/\
7lqB12tSQZgecrG4n03xsYvB7f1Ca5DiRbEhnLuiG2MjZ3YUPIbsY1pSye2EY84sY0huRMbWuUn9iw\
MsmNDWWif4TqUkEysKd+/\
izXtJuxiQ0lBxDZGTU6saRNjF2vaxNjFhjKDiW0M1pxY064khWVxzFAsNahA6sSGYiliQ7EUsaFYit\
hQLEVsKJYiNhRL3dXStWNDLvUlrkMuRWzIpYgNuRSxIZciNuRSxIZcitiQSxEbciliQy5FbMilvsJ1\
yKWIDbkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzIpYgNudTXuA65FLEhlyI25FLEhlyK2JBLERtyKW\
JDLkVsyKWIDbkUsSGX4sEeIZcanDruxIZcitiQSxEbciliQy5FbMiliA251OAcICc25FLf4DrkUsSG\
XIrYkEsRG3IpYkMuRWzIpYgNuRSxIZciNuRSxIZc6jtch1yK2JBLERtyKWJDLkVsyKWIDbkUsSGXIj\
bkUsSGXIrYkEt9j+uQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlyK2JBLETvd8chqueRN9wwo/\
U6ev9Lqnhap9F/hutg6adV/7uTMrlZnFw61yhpPJq3pXgylP7lvVtPo7LpSWu62Q/1p22f7IW/\
69yv9TttXWp02QC1eT/dkKf3OnimlNf22lP6Hxr/1S6PW10atpR25ZbPivz+LHpzYxmDDiXV/\
VNR3mxX1z+r52N/Wh4/BvnlMI+lUjFBaS6UbFHapno/CLpVuUNilej4K+\
9vHYJfKCCnsUhkhhW2Mbp3Y6eiW+u7qtUp/\
EtVORjbUmoxslJa7s90e2bzG9VJNJ4UNhV7ETuuyKn13a6B+45gE5229OcKO/Y/\
YSQxEraWqWQq7VMFRYRsbsZ3YxsKCExuKgYhdqpqlsEvFdRW2sf/biV0q1qWwZxGfHeuO+\
D7Adai3JzY0v0NsEWRYn2anMKXSqlaaOidVKP3QpA2xZ5M29gY3iRyotVT7WWFDkzbEhiZtiA1N2hA\
bmrQhNjR7Qmxo9oTYs77Ujl066ahcFnq+09m4W2IbFZ+c2NBAg9iQXRAbiviJDUX8xIYifmJDET+\
xoYif2E6dXGqx9uxkNZ1a7tX0SZ1caoXq5CpsaFTjrpOr9Kc5b0p/0kondXKVlrvFD+\
rkTprLoGqSE9vIqHZiQ8OXQdUkJ3bpeC+\
FDWUJDaomObGhUdOgapIT29j3McEO6pE4sSGXGtQjcWJDLjWoR+LEhlxqUI/\
EiQ251KAeiRMbcqlBPRInNuRSg3okTmzIpQb1SJzYkEsN6pE4sSGXGtQjcWKnq7nMB3yB6+\
lIXel3RtdKq7Gc9XKA5e9nczR2bKOjcGKLqaEEdum0CYU9OxrQjm2cIO7ELh1yobCNg8ud2LODEO3Y\
pd3TCnvWP9nfbeOYWif27ERCO3ZpPbjcVNbugf50t07s0lBFYaeLE0p/mmCt9JfSpBR2aW+\
bwr55TCPpZGcpraU0KYVdGhsr7FLeg8IupUkp7FJet8IujY0VdmlsrLBLY2OFXTqPr9xrzX+\
fx4bGgwc7zRPY0HiQ16HxIK9D48HBNmcnNjQe5HVoPDjYb+zEhsaDvA6NB3kdGg+\
Wu6svtSY1opTWNA9J6Xcy76g12UmttNxDu4Od1BuBzs9xHRr/\
E3sWcdixjYjDiV3aZqSwZxGHHRsafBIbGgUS2+j6ndil9WCFXVoPVtilXH+FbXT9E+\
xf4zrkycSGPJnYkCcT++Yx2MZwzIltjIuc2LMpMjs2ZI7ELm2EUtizcdF4OPYJrht24cSGZm+\
IbewkdGJD0yjENnYSOrGND8iJbUQXTmxjJ6ET+/Yx2NCM+\
me4DrkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzIpYgNuRSxIZf6HNchlyI25FLEhlyK2JBLERtyKWJ\
DLkVsyKWIDbkUsSGXInbp9KtyMbXtUuO7HezVdmKXTr9S2KXTrxR26fQrhV06/Uphl06/\
UtjQev1gr7YTG4qlvsJ1KJYiNhRLERuKpYgNxVLEhmIpYkOxFLGhWIrYUCxFbCiWIjYUSw0qSjixoV\
hqUFHCiQ3FUoOKEk5sKJYaVJRwYkOx1KCihBMbcqlBRQknNuRSg4oSTmzIpQYVJZzYkEsNKko4sSGX\
GlSUcGJDI75vcB0a8REbGvERGxrxERsa8REbGvERGxrxERsa8REbGvERGxrxERuKpb7DdSiWIjYUSx\
EbiqWIDcVSxIZiKWJDsRSxoViK2FAsRWwoliI2FEt9j+\
tQLEVsKJYiNhRLERuKpYgNxVLEhmIpYkOxFLGhWIrYUCxF7LSGIHd/vsD1tIag0u/\
sjFVanZ2r1HrH+HdRa7pjV+kv1bghlr+/fAz2bLvSn9zMiV3aQqqwS+c2KWyjVoYTu1S/\
SGGXNmcp7NLOVYVdKiSksI0w3old2kKqsEsVyIl9VV3vf0DEFp486uGoX9V+6Jx+\
qvSXyvopbKhPIfasT3nHfbehMIXYpWoIChvqyohdKsKgsEs18RQ21JURG+\
rKiO1UJKIWx5GT8Q213OMb6i9V5iG27NLz2KIL/68jPpP++4W+8+8/60v/\
cepAZdmqfePj9VKJH4VdOldXYc9GLHbsUvUZhQ0NHUIVwRS2sfDgxC5Vn1HYUOgdqgimsKEYOFQRTG\
FD8yqhimAKu1QRTGFDnlxWBLvUeh/XS+\
dCK6x7soT6xWTJxpshtphVsN7W0vnIChsafBAbmoAndulwPYUNOTaxIccmdqlMmcKGJkuIffsYbCh4\
J3YyR/MBrkP9E7Fn449x/0HsK6OWu4ulfpUV4XwWZ3Mo9lewdMyQwrojB+\
qfRQ72pxmKHIgNTQ0RG4ociA0t3RMbGv0Q28htc2LPunA71p3b9hGuq5lwp/4Hg2dBrcJMRn/\
rr3F9FmuMXzGxoViD2J8ZtTpnXCit6RkXSt/d4qk/\
afHUCvXag6rKTmwoz29QVdmJDSVHDKoqO7Gh8f6gqrITG4pRBlWVndilU4PL9d68Sw3qlTqxIZca1C\
t1YkMuNahX6sSGXGpQr9SJDbnUXb3SMXZQCdCJDbnUoBKgExtyqUElQCc25FKDSoBObMilBpUAndiQ\
Sw2q1zixIZcaVK9xYkMuNahe48SGXGpQvcaJDbnUoHqNExtyqUFdCCc25FKDuhBObMilBnUhnNiQSw\
3qQjixIZca1IVwYjt5KO/i+\
gWuOyscSmu6AqH0OzUgqMW6CpP7ptZ0ZUfpLyUbEMstaUvrdwpb7ZFy6r82ai3l8ijsm8c0iLN44Qf\
33T6o+S+FKQq7lGujsGeHCdvvdik6Util6Ehhl6IjhV2KjhR2KTpS2KXqHMRyI/\
NZb2nHdrJdlNYkJqLW0kYVhX3zmLcwzXJV+\
ksboBX2s8c8zVDPS2yo5y1P9spjzzp8OzbUBRIb6gKJPesC7Q/5u8fc7dLsKbFlAJDHVvtQfhh4Pq+\
rfSidulhK/\
6yHfjVtm7wOjeZ4fdaV2RvJ0i55hQ0Nq3i9tF1dYb8baL2H66V9eQr70qg1GRJQa6l4nsK642nqL+\
WfK2wojCc2FMYTGwrjiQ2F8cSGwnhiQ/\
E0saF4mthQPE1sKJ4mdrLO9xrXoX6N2KXMBoWtYvNJ7Ez9yRoStYpV08QjepNp08S6e3bqL1WSUdhQ\
z07sUu0vhV1KpVHY0JQVsUuVZBQ2NJgidqnar8IuFbBR2FBAQWxopuyvcX22RmXHhiboiF06TERh3z\
wGG5rgIjY0wUVsKF2B2NC8GrGhroDYYtgzitVY92J6/\
pTSn0Tp7hod5TT4T66XanQobKhHmNToUFqTrAV3jQ6l786QndToUFqhkdRnuA4FC8Q2TvJ1YkMDOGJ\
Dc6TEhkZSxIa6T2JDIyliQyMpYkMjKWJDI6kvcR2a1yR2aceWwoZWcogNTTMRGwryiQ3lJBMbWkAiN\
rSAROyZS9mxIZf6GtchlyI25FLEhlyK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUr/\
DdciliA25FLEhlyI25FLEhlyK2JBLERtyKWJDLkVsyKWIDbnUd7gOuRSxIZciNuRSxIZcitiQSxEbc\
iliQy5FbMiliA25FLFLu1DL8yR5nccuHfSosEtnmijs0lqBwi6dL6mwS2sFCruUWKCwS6fgKuySOSr\
skjkq7Nn5XXbsUuRYHrbL6/\
0PiNilyFFhlyJHhV2KHBV2KXJU2KXIUWGXIkeFDZkjsSFzJDYUOYbqlyhsKHIkNhQ5HtQJSdxtKHIM\
FdRQ2FDkSGwocgxVtlDYkDkSG4ocDypbtPL2qF9Gqov6RQhq1e/kcyqtD41anxi1isDW+gy/\
NP6thRdZ/9Yi7LXq/874LL4xai0dPF1+As9/\
vhuuR2woWiF2KSdWYUPRCrFLObEKu5QTq7BLObEKu5QTq7BnQZIdGxpB3p2uOW5Sd6dr2rEhl7o7Xd\
OODbnU3ema9ncbcqm70zXt2JBL3Z2uOcbena45blJ3p2vasSGXujtd044NudTd6Zr2dxtyqbvTNe3Y\
kEuFTtcsB/9tlxrfbWh/kcKG1gxD+4sUNrRmGNpfpLChNcPQ/iKFPXMpOzYUS92dATy+\
27szgO3YUCx1dwawHRuKpe7OALa/\
21AsdXcGsB0biqVCZwCXixNtlxrfbWgXpMKGYqnQLkiFDcVSoV2QChuKpUK7IBU2FEuFdkGWS5x5lw\
rtglTYkEuFdkEqbMilQrsgFTbkUqFdkAobcqm7XZDjd8sD0kMjPmJDIz5iQyM+YkMjPmJDIz5iQyM+\
YkMjPmJDIz5iQyM+YkMu9T2uQy5FbMiliA25FLEhlyI25FLEhlyK2JBLERtyKWJDLkVs55wV1gV+\
getONVqlNa0Wq/R/PfhbuWupU2tZaRWHjo3um/rTWs7U/xfL7436nSq/Ssv9LFgXYVrjW+\
lP2h21GkdTvmxg/yOu/w7XLx+DbUw4ObGNUxmc2EZs5sQ2dt45sY3DIJzYRkjoxDY2/DmxjQ1/\
TmxjnsuJbcRmTmzj6D0ntrHP0IltjJcn2P+\
E68Z42YkNeTKxjfGyExsyR2Ib42UntjFedmIb42UntjFedmJDnkxsyKX+\
AdchlyI25FLEhlyK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUv/\
q6SEuRWzIpYgNuRSxIZciNuRSxIZcitiQSxEbciliQy5F7JJL/Z24fvkY7NKco8IuzTkq7JInK+\
zSnKPCLs05KuxSV6CwS3OOCrs056iwS3OOCrvkyQq7NOeosEtzjgob6oE4ibAUJytsyJOJXYqTFTZk\
jsQuxckKuxQnK+\
xSnKywS3GywoY8mdiQS3ESIeRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlwqNOeosCGX\
Cs05KmzIpUJzjgobcqnQnKPChlwqNOeosCaXYlrt08l1HvviMdh3HoM1eXIX+\
5vHYD99zENu7F52Yhu7l53YxjZiJ7axjdiJNXlyF/uHx9ztt4/BNmosTLDvVL/\
nsWc9kB1b9EDPbr3o6r9e1i+2ASUe26+\
MWqYdJV3sWW9sx571xvYXZhoPdrGm8WAXaxqYdbGmgVkXe9Yb2+/2rDe23+\
1Zb2zHdk83Uvo8PcndUVD/\
uf2QXa0zx5b7vBWW2zCfHoMtIpPRmznZCftPRv2zEOHH9m59bI1u3Ylt9K9OrKm+\
RBdrqtXVxZoqLnSxDeufYLnl+WxoYse+Y9Sqdpg7/9ai9yoe0Q/\
TdkhsqCMitjGR58SaStV1sY1Zlwn2dfW7sdulvnvkT/\
0in9aqX4QNidcyGflT66NMgyY2FJkQ25hwcGJDrkFsY1DqxDYGpU6sqR6uwn6Aa7eHUf+\
5I2u7WkUIsvFmiJ34FbXO/Mr+\
lkNRDrGNdUMn1lT1uIs1VerrYk11gLvYkDsT21hJc2Kfq12ntFgP67laWl2tbg23rn4o0Pl19XseOx\
kvU8sdvFO/W/Gtqz9ppdR636jlbvHUb/TQk8WB3+\
D6xRH2Ty3eiQ3lMRHb6Dyc2FBG3qdX73Z8t8Q2zpxwYs/erR0bynXhwZWh73Zwzq0TG/pu704HHT/\
kL67e7fhuiQ19t8SGvltiQ98tD/\
YIfbd35wDZ7zb03d6dnjLG8jiE0LsdnJ7ixIbe7eDMiQn2D1fvdny3xIY8mdiQJxMberffPubdEht6\
t8SG3i2xS55c5oDzOo9dalIKO11VUfrTVD+\
lv5QTrrCdlRaltZQTrrBLOeEKu5QTrrBLOeEKu5QTrrBLOeEKu5QTrrBLcaXCLuWEK+\
xSTrjCLkVa5R4l/hl57NLATGGX9ggr7NJ4UGGX9ggr7NIeYYVd2iOssEt7hBV2aY+\
wwi7tEVbYpRGSwi7tEVbYpT3CCjvdlUS9l7h2D1Wo39mVpLSWsh2IvduVZMc6taodSE79swFpe3eAw\
i7lzSnsUt6cwi7lzSnsUt6cwi7lzSnsUgIbsXc7kOxY90TYya6kzs5HpX+\
2K6m981FhQx3R3a4kO9Z06HMXu7Qrqazf8ZPrp6LJTj4J6k+Cw7sdQuMGUe4Qyr+Z5w5q7mp9/\
JhbWNpXqLChL/huh5C9eT7IONwjNea4F8a0cVvuHUhK/+Wy/\
tmuJPtja6xaO7ETj6TWmUfab2GpvoPCLtV3UNil+\
g4Ku1TfQWFDPcLdriQ7trF6NMGGducobGd3jtKaBMnlThyTlnu2tNyJs6g/\
3Z2j9D8ePOuPq2dt0nLfN/VD2Sx3u5LGaxJ3u5Lsd9voPJzYUEbe3a6k8d3e7Uqy3+3Zu7VjQ/\
kdd7uSxnd7tyvJfreh7/ZuV9L4Id/\
tShrf7d2uJPvdhr7bu11J44d8tytpfLd3u5Lsdxv6bu92JY2xd7uSxu/2bleS/W5D7/ZuV9L4Id/\
tShrf7d2uJPvdhjz5blfSGHu3K2n8bu92JdnvNvRuD3YltcbPzOQq11IW9TtZaEqrM8VOLf4+\
rUKj9DtzKEprOoei9D80/q1fGrW+NmotLcQSy3LuxRqbY0ZYYV895m7dH5W7kL/SP0umtL+tDx+\
DffOYRtLZy6i0ltJQFXZpxVJhl1YsFfbLx2B/+xjs0vqswjZOAHViG6NRJ9Yd1Z5k3Tv1J1FtmUp/\
qVVm/Zq03J3tQSrvSP+gCP2GfxAbCr1OSuI79d2tIVRyX2HfHGHH/jep9K+0lipnK+\
xSJr7CLm3FUdilrTgKG4qBiD07892OXTpOQWGX9jsp7FnEZ8eeRXx2rDviO0iW3ritgxzqjSZLbBFk\
WJ9m53AKpTXdiab0Q5M2xJ5N2tgb3CRyuDtzw/\
7kQpM2oTRzhQ1N2hAbmrQJZbcrbGj2JJRUr7BLJyIR+yGuz0a247sldmk/\
j8KGBhrEhuyC2FDET2wo4ic2FPETG4r4iQ1F/MR2Tgai1uRkIKXlXk0vTwa61Cp39ux/H+\
UmoDzWvXzsPhlI6U9a6eRkIKXlbvF3JwONm8uXuA7NtBO7VINBYUPDF2JDE5/\
EnsUjdmwoS4jY0KiJ2NCoidjQqInYpT3BxH6N65BLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIrYk\
EsRG3Ipbv0JudTg1CcnNuRSxIZcitiQSxEbciliQy5FbMilBjsFndjO3I7Sno76lX5nVH40E7/\
4t3Z2YhzFvyatzk6Mo7Z0qVVurzBpTTPclL677ZTp/\
CatIu9o9LeWpTgX9YtwppVzoPQnnnKQgmh9FkWM1eoLlP40j1fpf278W4sIzPq3/\
tb4t0489yCzznrf3xj/1t8btd4ataYZbLx253Qp/SrOmnhimYdl0iqSq6zPwu2JBylO1r9/\
4okHCUrWv7XIRLLqT7ynzCMyaU28p8z4udTiat0ro9YkDipXKU1a1fc98Trqd9b4lVYxGTX6Pqjv/\
r6pX0wvWfUn40VqFZND1r+1mAWy6hfTPVb9aYzDceQTrqdjbKXf8RCltZSmXE5h8No/\
o6ewRfSZuNvp5J/Sdze4gwnBxNtaqhihsG8e00g6ex6U1oO+\
6qUVJ4VdyiZW2KXNBwq7tFtSYZdWnBR2acVJYYsQJIHtjIDKakjUNmm5O5hyJLio/\
8b4LDqzn9QqK3iYtNzP8OAwzJF+WdVjUb8zilda7mfhPiRO6YfC71DVEIWdzgkr/\
UnLCh25p7BvHvNmlna9KWxnYktpLZ30p7ChUPuuQoj9bs9iXvvdLuWUKexSTpnChiL8uwohdmwowne\
vr5b5Nj+5fsq0nbsKIXZsEVBYn2YVkzr//rOJNftjC02s3Z1Zab/\
bSW8fOrNSYZe26SvsUiq3wp5NrNmxS/vlFXZpv7zCnvV/\
duxSVY8yTfT5jmKjSREbGt8QG7ILYkODA2KXqnoo7FJVD4UNuRSxIZciNuRSxE7m4UPH5SpsaIqvrG\
5h0urUeVZa7hUM98m6St89uz85WZdak5N1lZb7vgcn604+k9/\
iOjQTTmxoBEZsaLKS2NDwhdjQrCGxoVlDYkOzhsSGZg2JPYtH7NilUROXeJ+qa5PWtANW+\
tMOWOkvTdUp7NIIUmGXukWF/fQxD3mpf1LYpfGywi45tsIuWafCfvsY7FKFE2JfVNdGF6R+\
Z0imtNw9AvU7yVVKK+T+xIbcn9jQp0ps6JvhgatPj8E6targx6l/1vx/mDb/8ijc/a+\
O2LMoxN4glmbtFXZplKywS/PYCvvtQIvZ2u4OjPqTDoy/O7Wmc3JKv7NgTy2OpCf37a5to/\
Qn913GoyatKqicfJMn51h2di8o/eq9/TB4b+7MeKX/qfFZTPdhK/0vjH/rdB+z0p/\
0BWXGvklr8m2Vmf4mrWLRYvQ+Ds54tOq7v9P3jW2AWsWZCNa/\
ddIuqPXKqDXdKq30q5ht8r1R3z0NTX13Gy7zh01ak+d6cPKhVX/\
Shk9qUDnf0fSsQaXvjnNP6lI59T8yvstiLsD6t3ZqXCmtaQ0cpd+\
pQaW03hq1JnHcQX7q6BmWZzwt6ndqwyits+\
m38awfU5Gq4ebkER0cNzWyz7L02OLf30mxU1ruruQkLc6pv1SZRmE7tVqUVjXqeceoH5pEPyjilcCG\
MmU+xXXhWRvtkNilfD6FDb1bYkPrg59fvdvx3RIbWvsl9uzd2rGh7/aLq3c7vltiQ98tsaHvltjQd/\
vN1bsd3y2xoe+W2NB3S2zou/326t2O75bY0HdLbOi7JXbpu2UxpafMu1XYTsyttKZ1A5R+\
MYvgGJkr7NJQQmF/\
8xjs0gZPhf1DBvuiukaT7cxaKP1O5qjSmk6iKf1O0ojSWsocVdilKERhl6IQhV2KQohlMtl0kVbpT0\
siKv3ORk2lFWrnxIba+\
V1mqh171hPasaGekNilsFdhQx0wsZ2aA9Ri5uiks3VnuSr9TtYjtfj75L75u/u++\
fs0k4P6zCadPIsy8/VSq+y7TVrTrBClX3XAncwppV+1sU5mqtJ3tzFeF/2RVb9zKo7S+\
sNA6z1cP5nvm/\
qTuQhqTdortV4t33eVOTX5nqnvDqipP82cUvqTvnKSsay03JMH1J98Dyen8k7amPtUXqXvjksOKpBb\
9afZf0q/U8lIaf3GqDXpyw6KF1uf4aSvLCseX2pNMoqV1sRTJtnDSmuaPaz03THhQYnckf5dPb3x2o\
c7K1HpV93SpNs4yUp06k8zCZX+ZK7yICtxY4bn5LzWiQtNzmtVWkvHWihsaMrPfSIo9cuKiIv6k/\
mZu4qI41fwG1wX/rrxTRK7lNGhsKF2Tmxonex3j3m3xIbeLbGhd0tsKFvnD1fvdny3xIbW/\
Yg9e7d2bGcM9S9x/YTrTiCltKbzXUq/E9FQa7LYrbTc910uL19qlet3Ji33fU/\
WAqlVnrxk0nLf96TyC7Um87pKqzM6UVqddQilNZ0jUfrTShRKvzNHSa3Jjn2lNXnf5ZFgJi33+\
y53jC/qT+fEqO/eVaz0O+NLpTWdf6T+wfygVX+a9Kf0q4lAp35n+\
7DS6lRaUFrub8Q9B6P0J99IaA6mDBWe/3QS2GII2XozSn/6xSr9ae+\
k9Dvp6Eqr6OkcA1iFXcqXVdilfFmFXTqKQ2HPElfH2IP6yaPmT/1OIKm0llZ+\
FHZpJlJhO8NKpbW0IKSwS3u/FDb0Bd9lvNub54OMY7rqVs4wkLd/W8S+egx2mjup9Kfxs9I/\
s2b7Y3tzhB1/csR2KggprbOYzv7kQjEdsUtl8hV2qUy+\
wv72MXe7dKauwi5tNFPYpbMIFHbpTF2FPQsy7Fh3b8/fi3mzjbbD34vevrWFR+l3lrGU1mQigb+/\
ybQi/j7pN/l7aJaNvy+dNqew0+qwSv+sp7Lf1tJpqwobGiDy96Wz+xR26bRVhQ0Nh/m7u6fiav/\
Tsv5ZTzhum8RWA9BOBrjSn/SE5bFA+y2L2DePwU7mAcsD1PON67cDrcnZSEprco/l+\
V8mrSosnXhMWSt8UX/SZJlN+cqo5Ta5k4oAk+\
daZvubtDq7I5VWEU9Z77uzo5FaZZaqSauTcaW0Jv5RZiga30eZFbSoP2nn5Tor/taJ75/\
sSJ94ysmO9MmzPsnGfNf4fNye6N7xrvTfLLefal/hZAqK19OMPaU/\
6Ud4PT3fUOl3zjdUWsWMifVvLaZGrL7SqWigtKZnPSr9YgbD+izeGp9FsRxv/\
Vvd8xuTcxCVljt3b3IOotKajDPc5yAq/apPnfRJ7nMQlX5o8flN9Yr3Zz+\
IDeWPERtaqSA2tNRObGglgdjQSgKxoZUEYkMrCcS+fQx2ab99OQD4yfWLx2An/R+\
1lvZ3K2wouYjYM8ezY0NZPsSGsnyIDWX5EFuNPCaREPULa7PqhzzsoN5WAuueKyvLWC3qu+\
PukxpWzucfyskhNhTpEhuKdIkNRbrEhiJdYkORLrG/N2q9NWot1QkqJ3Xzfn5X38t+t6HxRqi+\
VznJzn+/f7ehE1IVNjRGIDY0RiA2NEYgNjRGIDY0RiA2tBPg7qxfOzbUA/\
EY2tDcbeisX4UNRbTEhiJaYkMRLbGhiJbYUERLbGju9u7Uajs2FEv9FtehWIrYUCxFbCiWIjYUSxEb\
iqWIDcVSxIZiKWJDsRSxoViK2FAs9TWuQ7EUsaFYithQLEVsKJYiNhRLERuKpYgNxVLEhmIpYkOxFL\
EhlwrVnVdY9xpSqK69woZckNiQCxIbckFiQy5IbMgFiZ2skZTHLpi0QmO/b3AdGvsRGxr7ERsa+\
xEbGvsRGxr7ERsa+xEbGvsRGxr7ERsa+xEbiqp+j+vQ2I/\
YUNRDbCjqITYU9RAbinqIDUU9xIaiHmJDYz9iQ2M/YkMu9RbXobEfse6xH/\
VDLkhsyAWJDbkgsSEXJDbkgsSGXJDYydiPWm+NWqGx3905euO3cHeOnv1uQxFzeY7e/kP+\
42PeLbHuvoj6obZDbKgvIjbUFxEb6ouIDfVFxIb6ImInfRG1Jn0RtZb6ovIIuZ9cTzfdK/\
3OEVRKqzh33tFiFLZTh1ZpLdVvV9ilrTYK++ljXtjSbLPCLvUaCrs0/6qwS2Gdwn77GOy0jkp5+\
iZ5+7dF7Fm0ase6O53yGKlF/\
VBHNDnjSWmd1Xa138JZj2BvcEvjCIVdWn9U2KXIWmELax59dS8r3v7TJNZtJtSfRMjUKoypVU5M6Re\
Ho2+0LGI/NGotnYqpsKEInNgvH4NdyoBQ2KUMCGL5+3TyTelPHIK/\
Vw7RKSCq9DtHIyutDzOtiL9Pxvv8PfTZ8/dQvMPfp+fOKP2Qm/H3kJvx96V5WYUNRY/\
8fSlTQmHPpjHsWPd8wsG5MxttJ3QcjcK6O2DqV52m8+8/C6vtj+\
2sfx23fWKX1hIVdjJ7cncyjv3JhSa2iQ1NbBN71tvbsaH5dGKX8pkV9qz/s2P/\
ONCanKWktKqeZDKBQv3C6Uc9VXlWk0mrmKu1/q2fG/9W98iD+t8Y/\
9ZvB1rv4nryTVKrcz6R0npl1JrWx1f60zNPlH7nfCJqTc6jUlqT9z05j0ppud+3+zwqpT953+\
9V79v4t1J/0gaoNWkD1HKP6KhftbGJl1K/GjE6/353HEH9yWCpXCc0/\
q3lKoAxZivnboxtpYyNF59P1RbfNf797rbI62Kawvr8p2eqKX13fMHrKk53Pp/\
qnDXn99U5Z01pFXMG1mcxPbtM6U/PLlP6xXDf+vdXOSDOv7+YN9+YE/\
oQ10UXsDFLQmxoppTY0OohsaFpRmKXdl0obGh1j9jQ6h6xodU9Ys9mN+\
3YM5cav9vQWVAKO5nrCZ0FpbChhZXQWVAKG8pnCJ0FpbCh9Rz3WVBK3x3Jhc6CKgdHeQ9znwWl9N3z\
QdR3j8HdZ0Ep/VCeXOgsKIUNRbqhs6AUNhTphs6CUtjO/\
mKl9daoFRo5f4rrkJ8TG4ojiQ2NN4gN9dU83CX0bssjqExaoXYSOldKYUPjjdC5UgobGm+\
EzpVSWPd44+AAKat+qH/i0S9nHmbHuscboZOoFDYUT4dOolLYUDwdOolKYUPxdHkSlUlrEk+\
HzowqFzSfN46Nt0BsKE4iNhQnERuKk4gNxUnEhuIkYkNxErGhPHtiz0aGdmzIpViuPDQyLA9VMGmFH\
C90UoLChhwvdFKCwoYcL3RSgsK6R4YHRyJY9UMjw9DZBwobGrmFzj5Q2NDILXT2gcKGRm6hsw8UNpT\
zEzr7QGFDLvUW12eRlh3rnr+ifsgFiQ25ILEhFyQ25ILEhlyQ2JALEjuZv6LWW6NWyK++\
xfWZX41fPrGh0Ryxob6I2NC7/\
ePVu7Vj3X0R9UN9EbGhvojYUF9EbKgvIjbUFxEb6ouInfRF1Jr0RdRa8iumQD1V13lsZ8+\
10pruHVX607xVpf/a+CzeN2pN82mV/tI5EGU2Na9NWu6mQf1J06DW+8t/\
a9FcNpyE2KXIRGHPolo7NtRL3B3NYMdOeonyPAST1ntGrdd//\
mhHnyX13Z899d29RHlIw6XWy0p7vxkT+/IxWHdcRH1350f9SedHrUlcRC13i6d+KC7i79MpBKU/\
MU3+7jZN/j5pLuXAb//r5+9Ls30Ku5S7obBLuRsKu5S7obBLuRsKu5S7obBL2WoKG4rw+\
fsfB1p3FdDH7eSuArod2zkiRGlNOitquTsr6rsj/IPK7Fb9opD4SJ+1ZouvwKr/Ylm/+Jys+u7Aj/\
ru9lnWkzZpVXVRJx5F/WkdPOqXtZAX9ad1LJW+uy266ygrffeYmPpVXzJpn2UdaJOW29fLOtCL+\
u62XtaLXtSfxENlvWiTlrtdlPWiTVruNlDWi17Uf2V8FpV3dupaKv1JzF3WhjZpufvs11V7XdSf9A/\
Ucn8P1J+s0lDL3V6pP5mfptZkwpFakz78/eW2Sf3JCh+\
13F5KfXdsSv1Jf02tKk6ctH3qT9ortSbtlVlV7vZKfff4ivqT74Fa7u+B+\
pP2Sq3pod1KfxIPlFXF9qc37yrb2rFu17urdjueZr+rdmt/\
mkuZxQq7lFmssEuZxQq7lFmssJ3MYqX11qhV5IyN7rvMUVvUn4xhy7GdSWsS/5cxkUmrWq/\
5LwPHLq/3P6+y5OG+mdxVR7RjQ/3TXXVEOzbUP91VR7S/21D/dFAdMYF9+xjsUtUfYg+\
KGm7c7V2tQzs2lO11V+vQjg1le93VOrS/21C2V1nrMI89cyk7NuRSX+\
M65FLEhlyK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXOp3uA65FLEhlyI25FLEhlyK2JBLERty\
KWJDLkVsyKWIDbkUsaG9sWXB1f27vavNaseG5qXuarPasaF5qbvarPZ3G5qXOqjNmsCeuZQdG4ql7i\
q5ju/2rpKrHRuKpe4qudqxoVjqrpKr/d2GYqm7Sq52bCiWuqvkOsa+\
xfWLx2BfGbVCjkdsyPGIDTkesSHHIzbkeMSGHI/Yac18pV9Ym1U/\
5GF3FUDt2ImH3VX7HLfzu2qf9icX8rC7ap92bMjD7qp92u/W7WFlBdBF/YaHdbbO/Adx/\
fQYbMM6ndizsmB2bMNlndjfPAb76WMecmO+0oltzFc6sY2JQye2MXHoxDbGxk7sHx5zt98+\
Bhvqgf4e12ddwfhuiW2sqjixoZZMbOjd/ufHvFtiQ++W2NC7JTb0bn/+\
9JB3S2zo3RIberfEVjt6nht1lHXh+NJ+ct2tYtPVf263S1er2I0y+lv5LrrV27r6z+\
1M7Wo9t5NaaZVVu0xa3QpyXf3JfZcVnExa7rZTVmsa6PNbIm/qA0q/\
08aU1tmuNGnFCvuyus5jXz0G2y2f1tV3NzjqF6UIE4/tV0atxu5L5y188hjsZ4/\
BNpYEnNgvH3O3Xz0G28j7cmJNMXsX+\
91j7vb7x2AbubgT7KDytBN71hvbsUVvnMCaxtpd7FkPZMee9UB2rGkBoYs964Hsd3vWA9mxjZw+J/\
asB7K/27MeyH63Zz2QHWvaDaKwB8XaE9iiB7LqT0bqB7NBxSP6QaWCdLGNCQInttFtObGmXKoutmHk\
Tqwpu6iLbVjbBMtpv8bkjxPbrafb1XdP/\
hzMxhaP7cdkIOtjM5XL6mIbcasT2wggnVhTMmUXa9qo18UWkdzoSykr6O/\
fVlkM36RlOnWvizXtyu1iOwtgSqs4niFxC42ZXic2FCcRa9rP3MU2Jpid2FB4Rqxpy14X+/\
YxD7kxvHdip7ko1J+eQNDVbyzgTh5bWex/8bbOgl37bZl2DnWxk/6PWmf9n/\
0WGgusTmyoIyK2seToxJrqeXSxpj1XXaypsEYXG+r/iG2sdDqxz53Xq7S4++spcwvEhuasiX3u/\
JCuVidrT2lNs/aUfvc81K7+\
NNtS6X88eNYfG98btdzPlfqhDMNPcB1KLiDWtDuxi22Mx53YUMIXsY1pSye2EY84sY1pACc2tMpP7F\
kYZMeGMq8+\
w3UoIZnYUC4SsaZdxV1sKCmI2MaoyYk1bWbuYk2bmbvYUDYssY3BmhNr2p2osHdnCI3v9u4MITs2FE\
vdnSFkx4ZiqbszhOzvNhRL3Z0hZMeGYqnBGUIT7Je4DrkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzI\
pYgNuRSxIZf6CtchlyI25FLEhlyK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUoOTzpzYkEsNTjpzYk\
MuNTjpzIkNudTgpDMnNuRSg5POnNiQSw1OOnNiQy41OOnMiQ251OCkMyc25FKDk86c2JBLDU46c2JD\
LnV30tm4Sd2ddGbHhlzq7qQzOzbkUncnndnfbcil7k46s2NDLjU46WyC/\
Q7XIZciNuRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyI25FLf4zrkUsSGXIrYkEsRG3IpYkMuRWz\
IpYgNuRSxIZciNuRSxE53Wb4UvGntDaXfqR+ktJby8Iktr/PYpcRahf3ZY7BL/\
ZPCLlW3Vdil6rYKu9QtKuxSdVuFXapuq7BL+bwKu9Q/KexSdVuFXapuq7Cmk0UV9lX1+\
9ndOrGNHsiJLXqgUUhC/ek2T6W/VIFIYT98DPbNYxpJp7K+0loqEKmwjb1ETqzp1Nsudqk+nML+\
9jHYxl4iJ3ap8IPCnsUeduzSDF45IuLveWxoPMjfQ+NB/h4aD/L30HiQv4fGg/\
w9NB7k76HxIH8PjQf5e2g8yN9D40H+HhoP8vfQeJC/\
d2oAUWtSaV1pTSvBKP1O2TVqvYvrTiUYpeUe2lF/qaQzsT+\
vfs9jG0uVTmwj4nBiz8bPduzSMQEKGxp8EhsaBRK7VHVQYZeqDirsUnFyhV0q9quwS+X/\
iP3r6vc8NuTJxIY8mdg3j8EulSRX2KUi3Qp7NkVmx4bMkdilkqwKu3QGF7GhGoIKG5q9CdUQVNjQNE\
qohqDCLmWbKexStpnCLmWbKezbx2BDM+\
p3NQTHTequhqAdG3KpuxqCdmzIpe5qCNrfbcil7moI2rEhlwrVECQ2VENQYUMuFaohqLAhlwrVEFTY\
kEuFaggqbMilQjUEFXapHjOxdzUEx3d7V0PQjl2qx6ywS/\
WYFXapHrPCLtVjVtileswKG1qvv6shaMeGYqlQDUGFDcVSoRqCChuKpUI1BBU2FEuFaggqbCiWCtUQ\
VNhQLHVXQ3B8t3c1BO3YUCx1V0PQjg3FUnc1BO3vNhRL3dUQtGNDsdRdDcEx9q6G4LhJ3dUQtGNDLn\
VXQ9CODbnUXQ1B+\
7sNudRdDUE7NuRSoRqCxIZqCCpsaMQXqiGosKERX6iGoMKGRnyhGoIKGxrxhWoIKmwolrqrITi+\
27sagnZsKJa6qyFox4ZiqbsagvZ3G4ql7moI2rGhWCpUQ5DYUA1BhQ3FUqEaggobiqVCNQQVNhRLhW\
oIKmwolgrVEFTYaQ3BV7h+wvV016XS/6DxLJTWUq0XYvlKXh5h//\
R5ObGNcNaJLXYLjRoE9d0NjvpLFZwUdqmCk8K+eUwj6VRwUloP+\
qqXNtEq7FIFJ4Vd2rursEsVnBR2qYKTwi5VcFLYxvjJie3Uz6BWqW3ScncwvJ7W51D6b4zP4rcDrUm\
NE6XlfoZljROj/ru4nlbeVvqvB8+aWu5n8RrXT8v6ofCb2FD4TWwVfv+T8WlOWha13n/\
Mm3nzmDfTmEFzYjvlmpTWx495cqFQm9hQqE3sUkkGhV0qyaCwS/VqFDYU4RMbivCJDUX4xLrnHj/\
A9VOm7RB7FlDYsUVAYX2aVUzq/PvPJtbsjy00sUZsY1XfiZ309tQ66+\
3tT66x5OfENhITnNiluk8Ku1SvTWEba29O7Fn/Z8cunRhSTvg831FsNCliQ+\
MbYkN2QWxocEBsI0PAiV0qnKawIZciNuRSxIZcitjJPPyvcf2UaSfEhqb4iP2ZUatTCVtpuVcwqF/\
M21n13bP71P948Kw/\
rp61Sct939RfqmBeLhrx931fIzY0AiM2NFlJbGj4Qmxo1pDY0KwhsaFZQ2JDs4bEnsUjdmwnHuG67R\
OuO2vOSmvqzkq/\
M3VDrRe47kQTSmva2yv9pV6J2FBWpsJ2YkalNWndd2mPbUdV2KXZWYUtYoNRmw7lJCrs0nkiCrsUey\
jsUk6iwp6dJ2LHLk1KKOzSpITCnh3sYccuzdgSyxBoacZWYSd9Ubn2C0d1/q2h/\
onYUP9E7NnY9Qf33YZCMWKXpvAVNtRtEbu04qewS3PpChvqtogNdVvEhvqPshvLY4tu60+\
e5NKvRp6dXFalf9an/Pib9bGFXJbXjeONndil+VCFXTr1T2GXZggVNhQu351NascuLSgobJFav/\
Fu784mtWNDdnF3Nqn93YaCsruzSe13u5RForBLWSQKG/\
Lk8mzSS633cf1k1ApNfBM7mWygVjHZkLiFpRVlhZ1uwFP6S7t6FDY0WU3sUuKewoacntiQ0xO7tD6v\
sKHJBmLfPgYbCvqJnazP3+3gGRv53Q4eO/aVUavarTOZG7nbrWN/RGeDnXGbvtutY79bd89+t4PH/\
jRDUz53O3jsdxtahr7bwWN/yEu5aAp71sXasdMdrOXU70+\
unzJt5y5f3o4tJtCsT3NaVUXpd3K9ldYkd6vMlzdpFV3G6BkyB92dTVjm0Ju0Qgs1PIg9NL1NbGh2g\
9hQsEBsaPGf2KV8eYUNjceJDcUoxIZiFGJDMQqxjdMSJti7E9HHTeruRHQ7NuRSdyei27Ehl7o7Ed3\
+bkMudXciuh0bcqnBiegT7N1Zw+MmdXfWsB0bcqm7s4bt2JBL3Z01bH+\
3IZe6O2vYjg251OCs4Qn27ny8cZO6Ox/\
Pjg251N35eHZsyKXuzsezv9uQS92dj2fHhlxqcD7eBHt38tS4Sd2dPGXHhlzq7uQpOzbkUncnT9nfb\
cil7k6esmNDLlWePHWo9S6un3DdqWegtKbVkZT+dFGf+i+qZ7Go31mZUlqdmhbUemlsA9RytwHqL+\
3/J5bbz5bymhS22gfWyUVS+\
u63Rf2lXCeFffOYRnIWT73jvtsHfRJLYZzCLuUiKezS2QEKuxQ9KuxS9KiwS9Gjwi5Fjwq7FD0q7NJ\
OamL5+1JmlMIWmVEbD5m/v3nM3S5l2yrsZ4+521APxN9DPRB/X8qGVdilgyIVNtQV8PdQV8Dfz7oC+\
0P+7jF3uzTLSmzZEeaxVW7uO0b96ekySv9sS+g/\
Ttsmr0OjGl6fdWX2RrK0S15hQ8MLXi9tV1fY7wZa7+H6KXMLxBZR9GjChvpLxeAUNhS3EuueUKb+\
0jlPChsKx4kNhePEhsJxYkPhOLGhuJjYUFxMbCguJjYUFxM7Wdcrz342aYWmbu7OeR6/\
hZNznp367jWXu7Of7W/\
rzWPe1lIOi8K6I4e786DtT3OpRpjCLqXmKGxoauvuPGg7NjToujsP2n63SwVrFDYUsBycB73xbv8a1\
6GsCGJDgQGxZ0tJ43dL7JvHYEMTYcSGJsKIDS3vExuafyM21BUQWwyrRkFTqOaHwoaGR+\
6aH0rfnQ05qfmhtCaZlZOaH0prWvOD+\
qyj4X5HkzM4lVZoQeczXIeCBWJDM9rEhgZwxIbmYIkNjaSIDXWfxIZGUsSGRlLEhkZSxIZGUl/i+\
sylxndLbGj2jNjQShGxoWkmYkNBPrGhHF5iQwtUxIYWqIg9cyk7NuRSX+\
M65FLEhlyK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXOp3uA65FLEhlyI25FLEhlyK2JBLERty\
KWJDLkVsyKWIDbkUsSGX+\
g7XIZciNuRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyJ2yaXKFX1e57FLS+0K++\
Yxd7vkyQq7tMKvsEtLFAq71BUo7FI+g8Iu5TMo7NIShcIuLVEo7FJXoLBn2en2u12qG1Amd/F6/\
yETu7R+q7AhcyR2af1WYZfWbxV2af1WYUPmSGzIHIk9M0c7NhQn8/dQnMzfQ3Eyf3/\
zmLsNxcn8PRQn8/dQV8DfQ3Eyfw/Fyfw9FCfz91BXwN9DXQF/D8XJ/D0UJ/P36cmG1D/\
YdGHVLwJuq/7PBs+63Bth0ips3nrfhcNZ9Qsrs+\
oXwbpVv4jKrfpLm7rLJvn857ThQsSGYiVil9Z5FDYUtBC7tM6jsEvrPAq7tM6jsEvrPAobClqIDY1f\
73ZJjJvU3S4JOzbkUne7JOzYkEvd7ZKwv9uQS93tkrBjQy51t0ti/G7vdkmM7/\
Zul4QdG5oAutslYceG1gLudknY321oAuhul4Qde+\
ZSdmzIpX6L65BLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIrYkEsRG3Kpu71c4yZ1t5fLjg251N1e\
Ljs25FJ3e7ns7zbkUnd7uezYkEvd7eUaY+/2co2b1N1eLjs25FJ3e7ns2JBL3e3lsr/\
bkEvd7eWyY0MudbeXa4y928s1blJ3e7ns2JBL3e3lsmNDLnW3l8v+bkMudbeXy44NuVS5l+\
tQi1XUXuC6c3av0ioqh7cyMJR+\
58xiajHPt1OZTmkVh56M7pv602Lh1Of54O73Rv1ORUSl5X4W3Dc5rYio9CftjlqNiogvG9j/iOu/w/\
VZrrod20gxcGIbKfJObCM2c2I/eQy2kSLvxDZCQie2kavuxH71GGwjs8GJbcRmTmwjS9SJ/\
f4x2MZ4eYL9T7hujJed2JAnE9sYLzuxIXMktjFedmIb42UntjFedmIb42UnNuTJxIZc6h9wHXIpYkM\
uRWzIpYgNuRSxIZciNuRSxIZcitiQSxEbciliQy71r54e4lLEhlyK2JBLERtyKWJDLkVsyKWIDbkUs\
SGXIjbkUsSaVkg5rfuE6xe4fufPsc9Oy3b1zw49/VOTdd7WLx6DPZs4tmNNa5IK+\
071ex77jlHrufOpulrFatXGF0xsqKkTW8QZI+OgvulUqi7208c8TVPqRhdrSt3oYh/\
kV6Ycii62EVA4sd8+BvtcDoXSYsw0cWdqdXMJuvqhrr/8PY91alVZEk79s375h+\
mHcJBQsfH98fdQB8bfQx0Yfzft3O9iQz0Jfy8sfeRh0xydrv5zOTpdrdDn9ZfV73nsi8dgi9mBjc+\
L2NCQhtgz67Q/ZFPRky42ZJ3EmqqPdLGm6iNd7FkQPsa+X/2+/\
5CJdWpNZnmoVaQajvo16r8u9J3P4mwS1f46QzZMrHtmifofPeZphgIWYkN+S+\
zbx2BNVdoU9gNcT8yKWm6zon4R5G+8GWLdXzX1z75q+\
5sPTfsQGwpViQ2FqsSGpqmJDcWMxJ5Zpx0bClWJDTn2L3AdGlATa9oZ3MWGmhSx3YrrSv8jXHf313X\
1n9tf19UKhX+/rn7PY91pJdT/mfFvfW6nblerGgk679vd4qk/afHUCkVkLDURcvalyjRdbMjZl+\
p5lMuKz/wZU1tR+\
kvZagq7NNGisEtjF4Xtnieh9HndGYwrremKmNLvZDgorV8YtZZmjcpX1fbucYucZBQqrarFOP/\
WpblghQ1Z1EGWoSN3Q2GXgnWFfdBXdxZD2LGdTDFqMfuqE8MrrWmMrfSfq7ajtMrcKZPWNENO6Xcrz\
Ch9d/aK0u9kryitSRt4r/rdpDXpCalVLWT80+B9UH/yzVPL3fapX4yFR+9tslqutKYLUEq/\
miN5afz73f5dLoubtKarYkq/aneTb/BgUdv697vHigfL1Fb9pdWNcujH3/cjutDqhsKexa927HR1g/\
pcMXDHM+XqiUkrNGDiFHPRzkePyL2MofQ7yxhKaxIOnSxjTLoN9zKG0l/\
aiqmwvzJqfWTUCk30EhvyZWJDfW5o3UlhQ31uaN1JYZfebbmzndd5bGdUp7Q6vb3SWrJXhV2ag1bY6\
RhN6S/FTgq7tFFQYZc2CirsUgqhwi7tdFfYpf2JCnvWKdixSzvdFXYpB6JcE+\
X1fpMidtIXUWu6Rqr0l9ZIFTbUPxG7tEaqsKFuq4wI89iQtRHbWSOl1ktcTyJAak3XS5R+\
Z32MWq9w3Vm3U1ru+6Z+6KMq0/3y2KIra00zKf1qmukHo/\
7ZOOjH36yPbWk6R2GX9hwp7NKeI4UNDRj4+\
9KeI4UNhdChahoKexZC27FL1TQUNhSWhqppKGzILkLVNBQ2FA2Hqmko7NIWxTLFtu1SdqxTq5Nfo7S\
mi4NKf2kThsKe2eT4UzrIAErc7TRxR+l//\
JjbCs233lW7sGMnswPchx0yuUnlDKU1Mbm7Khn2x3HmBmMTOqhiMXID6p+\
5gf22Qktcd1Uy7HcbCkHvqmTY7/bMcu3Y0ED5rkrGGBuqHqCw07Q7pf9yWX+\
auan0JzPaZSqeSatTPUBpFV3G6BnyzOdpCqLSnzwLaoUmfD/F9Ysj7PjrJzY0IiI2FMMTG3L2z6/\
e7fhuiQ3Ft8SGggViQ9mKX1y92/HdEhv6bokNfbfEhr7bb67e7fhuiQ19t8SGvltiQ9/\
tt1fvdny3xIa+W2JD3y2xnTkzZqWU83EmrWlmidJfyiwhlgkt083ESv8sBaPdihT2w8dgH/\
QSv3wMtnHKqhO7tIZALMuCFJMSCWxnC6LSmvjhwXldGy+\
f2NCHTex0j4nSDxkHsZ88Brs0E66wIZsk9qvHYBvHMzuxS0MChf3+MdilkQix5e957Ks/x1r1J/\
3TXe5ve9eFwoaMnL+HjPwu99eODTnqXe6vHVtY2yj2cNdlU/\
qd1TClFfq8fl79nscWfpvAFnMCG70LsaHQntgz67RjQ9ZJ7FkMbL/bkGMTG5qhIDY0Q0HsUta3wn4/\
0CrrJO7fgrukotIvUrI32qG7eqHSXzpBQmGX0i0UNtRREBuaLCH2zLHt2DPHtmNDjk3s2RyNHfv2Md\
izORo7drKiWKbD799CmTm/338Q+\
8qo5e5iDzYEWJ9FaL2D2NCgyH0aqNJfOuNXYUORQ2jDgcKGIgdiQ0PM0D4HhQ0ts4S2VyhsaL3jQ1y\
HJsKIXcqqU9ilLfIKG7ILYkMRP7FLO/MVNjRHQ2xooEFsaKBB7LTyO/Xd59oq/c7eFKU13TpK/\
YO9YBvf0cEWsQR2ko01KQivtKbn2ip9d4uf7ExTWqGxxZe4PotRxl5H7FJ2uMKGhjTELlX9UtjQOhK\
xoVlJYkMjKWJDIyliQyMpYpf2JxH7Na5DLkVsyKWIDbkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzIp\
XiMSMilQme1KGzIpYgNuRSxIZciNuRSxIZcitiQS92dOmTHdlZ4uZuM+\
zA72apKa7pnVOkvZcMSy8c/XcpV+kt7RhV2aalVYR/\
0Epc2Qynskvsr7PScWurzujMvqLSmc3lKvzPXprSKb8b6txat1KpfNEer/tIqU9n8+Pu+\
lU32Kiut6itw/q1L+TwKG+pkDvYvF9j2bjiFXcq3UdilAZXCLi2gK+\
xSvo3CLo1sFHZpZKOwSyMbhZ2MbPh7Z3et0nKPbPj7dNWa+u49j0p/\
Moos9zxear3Gdaect9J6ZdSqhpSdMwuU/\
uR9UGu6Fq70OyeLl7E937cxinJndSv96jt9afz73T5Wpm+btKY52Uq/yJsYfYNl8rVJq4jwrM/iC+\
Pf+qVRqwi6rPddRFdW/SKMsuov5SeX0x78fT86DOUnK+\
xSfrLChoZXofxkhQ3NHIXykxV2KT9ZYc9GdXbsND+Z+sz5dc8gT/\
KTlZZ7pBfKT1bYokew3tZkqnWSiKy03E3vJBF5EqSWicj55vIro9Zk/\
Eit0OIksaEIg9hQhEFsKMIgNhRhEBuKMIgNRRjEhiIMYpfy9ogN7YFQ2KW8PYUNLTOF9kAobChzI7Q\
HQmFDq1uhPRAKe+\
ZSdmzIpUJ7IBQ25FKhPRAKG3Kp0B4IhQ25VGgPhMKGXCq0B0JhQy4V2gOhsCGXCu2BUNiQS4X2QChs\
yKVCeyAUNuRSoT0QCtvJFGKW0ROuO5lCSmu6wq70O6vK1HqB685EqNKaZoko/\
aXUyvLUI17nsZ3pbqU1ad3UWpouVtilLGKFnWagKP2l2WaFXTo8Q2GXZpsVdmnjj8IuVYBX2KUgQGG\
XggCFXToFSWGXRkjlrhZe739AxE76ImpNd7ko/VD/VCY85N/\
M0i4XhQ2FYsQuDZkVNtRtlXPHeezS2FVhQ90WsaFui9hQ/8Hfz8YydmzRbf3Jk1z60xQZpX/Wp/\
z4m/WxhVyWvy+d+qGwSxkwCrt06ofCLuWEKGwoXA6dJqewZ+\
GyHbt0mpzChkLQ0GlyChuKBUOnySlsaC4hdJqcwi6t2ihsyJMnp8mV59v/5PrJqBWa+\
C5PpjNpnZ1CZ7+FpV1KCjvdWKD0P37MbYUmq+9OobNjQ05/\
dwqdHbuUka2wocmGu1Po7NhQ0D85ha6sVfST66ejWxgb+d0pdHbsK6NWVU9gMjdyd0qc/\
RGdDXbGbfqgIkHibt09O/VDPfvdKXH2pxnq2e9OibNjQ6Oau1Pi7NizLtaOne5vLsvI/\
eT6KdN2QmcOKey0xo7Sn9bCUvqd2ktKa5K7NTlzSGkVXcboGX5c3fei/\
uRZUCu0UPMJrkPT28SGZjeIDQULxIYW/\
4ld2iGtsKHxOLGhGIXYUIxCbChGIXapUlRZijbvUsSGXIrYkEsRG3IpYkMuRWzIpYgNuRSxIZciNuR\
SxIZc6itch1yK2JBLERtyKWJDLkVsyKWIDbkUsSGXIjbkUsSGXIrYkEt9g+\
uQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlyK2JBLERtyqe9xHXIpYkMuRWzIpYgNuRSxIZciNuRS\
xIZcitiQSxEbcilil1yK10/VtUlrKQlCYZccT2GXNq0r7KePechLieYKu+TvCru0+\
09hz6zHjv32Mdil3X+8flFd/7dYq36nmIzSmi7/\
Kv2QYxM7rSei9EPWTGzo8yU29B3xEOqnx2Crz7eTyan0q0+us0tX6S/\
tolXYpeQMhT2LVuyNZGk0qrBLKZUKuzQ+\
U9izsGGMfVldm7SKjz1xC6ERC7GhbpHYpZ1LChv6GIld2rmksEs7lxR2aUZKYZd2LilsKMAjdmnnks\
KG4spX1bVxfEb96UlFSr+Tqqy0QuMzYt3jM+\
qHglFiQ3NYxIY6ImJDPQKxS1ULFDY0Y0dsqCMiNtQRERvqEbhU8vIx2KojmswElDuFoT+\
ZySh3Z8nHNp5pKLfI7BtAmeedx4ZmGspMrDw2NNNQrpUa45FyZWJR/\
8WyfmGQVv3KCf9fo37lhE796iyCToEddd05i0Bdf2LU+tSo9YVR6yuj1rdGLbfPsBZI5QOTHp/\
67wyexUHdK+uzqDzF+Syq3dOTPqksqmXSqsbbzr/1o+\
V3WcReVv1iBG3VL6Ipq34xFLfqF2Nuq34xyrXqF8NZq/62r3dqPJWxyU+un8x/K/XdfRD131n++\
939BvXd/UZZicqk5e43qO/uN6g/iU8PqihZ/9ZJ/HtQjMj6t7r9lPrFyr9Vv6ojNGnXH+\
G6Gm869avx5sSjqH82xfajE49ui8Vuqq7DqV90HYnbci84ntRxmrSGkzpOTv1qwXQy0ixrOy3qT0+\
iVPpVL+x8/lUv7NQPpQURG5o5Jza0o4DYpR1jChvKzyE2tE5A7O+NWm+\
NWqG9XaHKaAobym4MVUZT2JCfhCqjKWzIT0KV0RR2aQeqwhbDtwQ25FKf4roYVWw0KWKXalgrbOjdE\
hvK3GEZq7N3O77bULE9hQ31QKGqdwob6oFCVe8UNtQDhare8foLXIc8mdiQJxMb8mRiQ/\
1tqMafwoZGBaEafwob8uRQjT+FDXlyqMafwoY8OVTjT2FDkSOLdoUix1BpQYUNuVSoxp/\
ChlwqVONPYUMuFarxx+\
tvcR2KHIkNRY7EhjyZ2FDkGKpoqLChyDFU0VBhQ54cqmiosCFPDlU0VNiQJ4cqGirs9DSwd3H9hOvp\
+VVKv5PhrbSmRxdS/8Xys6D+dNO80p8WOlP6VQ5Ip60rfff7PalK5dTvnAOmtNzP4uVyW6f+\
5LunlvtZvFp+FtR3f/fUd7dr6ru/e+q73+/JHnGn/uS7P9j4Pfpb38P107J+MXS16r9c1n81eJfU+\
sio5W4Xr5fbBfXd7YL67nZB/Um7oNakXVDL3S5Odts69ac7nZR+lZfu1O/\
sgFdanR3wSmt6pi71T3bAOfXd7eJkB5xTf9IuqDVpF9T6eKDFHTSdXXhKyx0jl7t9LrUOTlAfxcPlF\
iGTVmcPiNKq+ljn3zrpY8v9QiatSTufnOeutDpFEpXWdH+P0q/23/wXo747DirPqL/UKs+\
jN2m539vBefQt/X+J66fqWSzqd8bmSsv9LNzzk0p/8izc85PU55yf+1lQf/\
Is3POT1HfPXyn9ybNwz19Rn+Oap2X96bhD6U/nKZR+J+\
5RWp15CqU1HY9S313xRem72wX13e1iMh5VWpN2MRmPUqusSGHSmsZVSr8zHqVWOR41aXXGi0rrpVGr\
qv8weR8n4xOn/qSdT8YPSsvdzg/GD47cpL/E9VN1nceeFV/\
58d9asb94zN0u5Ysq7NJxWAq7lMqosEupjAq7lFOosEs5hQr79jHYpcO/\
FHYp85nYF9X1fpMiNuRSxIaaFLFLO42IDZ1jqbCh/pbYUH9LbKglh46fVNhQf3t3/KQdG+\
pvQ6deKmzIHEOHbSpsp7Ixtcq+3KQ1ucfyngfjSKVfWK5Vv1NFV2lNq+gq/Wkld6X/O+\
OzmFbpVfpnn/TYN3+B67NYduwkxC7t4lPYM7u2Y0Ox7F0trfG7vaulZb/\
b0Lu9q6U1fsh3tbTGd0tsKHInNhRmERv6bu/qLY3v9q7ekv1uQ9/\
tXb2lMfZ3j3m3xIbeLbGhd0tsyJPvqtSM75bYkCcTG/JkYkPf7V0lk/\
Hd3lUysd9t6Lu9q2TSxv4c10x7K1JWEtgiE8DRpBT2w8fc7ZJLKezSQcAKu3TKu8J++Zi7XTp/\
WGGXCqgo7FLHp7DFsXUJ7FIsRSy30hfb2jY+IGKX+\
luFXVoiUtilJSKFXaoupbBLK1MKu7QypbAhcyQ2ZI7EhiJHbhIIRY7EhiJHYkORI7GhyJHYUORIbCh\
yJDYUORIbihyJDZkjsSFzJDYUORLbyRagVhmVmrReGbWm2fxKv7Bcq/70rHal/7nxWRcWZf1bvzL+\
rV8btabnuSv9aWaD0j+zn3GP9iGuz0aQY9cjNhStEHs2grQ/5FC0QuzZCNKOPRtB2t/\
t2QjSfrdnQZIdexYk2bGhEeTdqZzjJnV3KqcdG3Kpu1M57diQS92dyml/\
tyGXujuV044NudTdqZxj7N0RiuMmFco2U9iQS92d3GjHhlzq7uRG+7sNudTdyY12bMil7vImx+/\
2S1yH1gyJDa0ZEhtaMyQ2tGZIbGjNkNjQmiGxoTVDYkPT4sSeuZQdG4ql7k5cHd/\
t3Ymrdmwolro7cdWODcVSdyeu2t9tKJa6O3HVjg3FUncnro7f7de4DsVSxIZiKWJDsRSxoViK2FAsR\
WwoliI2FEsRG4qliA3FUsSGXIobfUIuFdpNpbAhlyI25FLEhlyK2JBLERtyKWJDLnW3L9CODY347o6\
RH99taF+gwoZGfHen19uxoRHf3en19ncbGvHdnV5vx4ZGfKEdrmVaVt6liA25FLEhlyI25FLEhlyK2\
JBLERtyKWJDLkVsyKWIXRrxlcdk8Nqk1SkRr7SmieBKvzpWzvlci6NZHK1IYafV8JR+UQ0/\
cVtLxeIVdmnsWh6lymuT1rT8otKvvqOJD1B/esSR0j+r2Du2XWKLKM16W9PTlpT+\
g76Mpb5ZYUN9813tbDvWqdXZZ6a0Kqv5p0GbPjhlL/G4l2qGK+zSOFFh3cZE/\
Y8fc1tLIzOFPfNDO7azE7U8547a+7dArHt8Qf3CrDa+amLdcQX1z+J/+9s6i//\
t2KWSBQq7tECosEu1AxR2aV1SYUOOTezSAqHChjoKYpcqJSjspH9i1YUno9bLzOMgdmklQmE7J4sqr\
VB36j60WOmfRav22zrr1+zYpTUihT3r1+zYpVUThS0sd9Rk+fvTsv6LQn/yfMrfTVrTs2GV/\
rSajNKfnkej9Isvz6o/\
rbSi9N3f0rsHbd2p7578p34RWFj1JxEEtTrnaiutotse3TfPSnZ7LPXd7YL6RZxr1Z+0i/\
L8dZOWu128Xm4X1J/0s9RytzHqT1YWqFVNBk5WFqj/\
2vi3TuIXak08sVw7N8Zt5Zqc8R2Vc9zG9lrG6SataiXs/zH+rZM2xusqI8X53qoZ70kCAq+\
d38gnRq0vjFqdSo1Kq5jOtfpA5wxKpVVMxlr/\
1rdGrWos4vxbl7KkSzv4yXVh6xtzk6HzMhX27WOwofyVXz3m3RLrHpVSP9R2iF3araiwocVIYkOrgs\
SG8tqIXdqtqLC/N2pN+jpqhfzq17gO+\
RWxr4xak5EmtSajAGpVUfpkFED9UIIIsaEVLWLPPNmOXdr1pLChTA1iQ+\
t3xFZjkkn0Qv0iBLXqh8YRobrPChvKog3VfVbYkO+\
E6j4rbMh3QnWfFXZpt6XChkbEobrP5SRd3qWIDbkUsSGXIjbkUsSGXIrYkEsRG3IpYkMuRWzIpYgNu\
VSooqrChlwqVFFVYUMuFaqoqrAhlwpVVFXYkEuFKqoqbMil7iqqjpvUXUVVOzbkUncVVe3YkEvdVVS\
1v9uQS91VVLVjQy51V1F1jGWJxBePwU7WFO6qs46/irvqrPYnF3K8u+\
qsdmzI8e6qs9rv1j23flCG1aof8rDf4zoUaREb8h1iQ75DbMh3iA35DrEh3yE25DvEhiItYkORFrEh\
l3qL61CkRewk0qJWyPGIDTkesSHHIzbkeMSGHI/YkOMR6460qO+\
OtKgf8rBQzWiFDflOqGa0woZ8J1QzWmFDvhOqGa2woUgrVDNaYUMu9UdchyItYieRFrVCjkdsyPGID\
TkesSHHIzbkeMSGHI9Yd6RFfXekRf2lXP8PcP2E684WUaU1rSWp9N/\
baVkKO60lqfSXakkq7NJWAYX99DEvcWnXmMIu9TgKu7SPSmHPwj879tvHYDvVFakVKnGusGcRrB076\
XQmldWVVqiDcdcCV/pL1RUV9szp7Y1raWyhsGdOb7/bpWhbYb8daL2stPefHLET46CWO/\
KlfmFM1mfxQaYVEfvh8mNbOqVJYUORNbFfPga7VKFAYZcqFBD7qro2abldg/qVa0xCL+oXrmH9+\
wt72GhZxLrH+9QP2QOxobiI2C+MWiGHIzbkcMQuzd8qbCiiJHZpxUphz6Ys7NjJ3EF5MsN+\
Owkd4qCwkw6YWlUH2anGovTPwmr7IzrrN8dtmtiltUSFdc+\
ehM6mUNjQhDWxoQlrYs96djs2NE9O7NLhRwp71tfZscXK5ugD5e9FR2TVL5LRRs+n/N2kNT2JQ+l/\
avxbp6duKP3JyIO/T0/YUPrFEtZI/11cv1jWn1YNV/rVN+\
jU71QlV1qdStlKa3qSAvXdJ2wofXe7cJ+\
wofQn7WJywobScreL96p2YdJytwHqu9sA9ScjTmpNT9hQ+u8Z/\
9ZJXEIt9yCtXJ80aVXtaRLvlXNBxjZQxt8mrWqGpHPChtKftDFeV6uJzuc6PWFD6U/\
iBl4XuRfWZ1HF7s5vpJiGsPpFMd9gfT7fGJ/F9HQOpf/WqFWNY5x/\
azGXsDFP9CGuC8vemDkhNjSjSmxopZDY0NQjsUu7MxQ2tLpHbGh1j9jQ6h6xZzOeduyZS43fbeicGY\
V1z82EzplR2NACTOicGYUN5TiEzplR2NC6z+ScGaU1idpC58yUA5y8X03OmVFak/kWak3Gwu5zZpR+\
KIctdM6MwoYi09A5MwobikxD58wo7HTfsNIvQlCrfmhE/CmuQ95NbCgWJDY0jiA21C9//\
ph3S6x7HEH9UNshNjSOIDY0jiA2NI4gNjSOIDY0jiB2Mo6g1mQcQa1QX8TjQc78yo6djCNCJxMpbCi\
eDp1MpLCheDp0MpHChuLpg5OJRr34wRFEVv1QzPUlrs9WmMZvi9hQTERsKCYiNhQTERuKiYgNxUTEh\
mIiYkM59cSejQzt2JBLfYPr0MiQWPfIkPohFyQ25ILEhlyQ2JALEhtyQWJDLkjsZGRIrcnIkFqhkWH\
oxA6FDY3mQid2KGxoNBc6sUNhQ6O50IkdChvK2wmd2KGwIZd6i+uzqMqOncxfUSvkeMSGHI/\
YkOMRG3I8YkOOR2zI8Yh1z19Rv7A2q37Iw77F9ZmHjRsJsaGRG7Gh/onY0Lv949W7tWMn/\
RO1Qv0TsaH+idhQ/0RsqH8iNtQ/ERvqn4h190/Ud/dP1C88rKX/Ea5f4LrasejUf7/xLpXWdFcs9V/\
h+vWyfidjVWl1dj9Si79P3lHZno3PkL9P7pvVIjrZyErL3XbKKhl++2R65FN1ncdOayAo/\
c6eb6XVaUVKa9qKlP77y/odh1NaS+\
e8lLsqeG18RGWHa9JyN5dJ5620io5hw0mIXRrJKOzZiNeOXRrxEnt3HIsd6+\
4lyrNSFvWnsbfSf2181hMroNaklzg4rGX0DF/\
qNrbRtIktml4CO4mLqDXp6Kjl7uio746LqD9p8dQKxUUccHamF5WW2/jKgbxJy900ykmB/S+\
d2KWVAIVdyuFS2KUcLoVdyuFS2KUcLoVdyuFS2KVMVoUNRfjETueDqX93OsK47dydjmDHTo8UUvruj\
o76k46OWpMIvzzJwaT18UCLvz8ZtSbtkL+/\
NGpNArXJyoDSmq4MKP2qlnunhofS76w8UKusL27S6tTUVFqTtjOpEa60JmPJk5WaSTs5WKkZtfOyxv\
mlVlnP3KQ1aYdlnXKTlruPL+uUL+pP3ndZp9z4t5a1y01akzZQ1iRfvO+qjU08vqxTvvj3u/\
vmsp75pdbrqg2btF6Y75v6k++BWu7VCOq72zD13XO41HdP1FHf3a+/b2zX1HKvjFF/\
4s3UmsSc1HL39dSv2vDkG6G+uw1T392Gmb04acPUmjxXarm/B+\
pPvgdqudsw9atYwvms3bFEWdFvf6rwrlq0HTtxx7vK0D/+W+stLGX1K+xSVr/CLmX1K+xSVr/\
CLmX1K+w0q1/pv13Wr1ZxJnNQZV7Yor57PF2OHxf13WORMu5a1K/\
62EkMUl7vf9YHJU03TOyu0qkdG+\
oX7yqd2rGhfvGu0qn93Yb6xbLSaR5bdJcJ7FJVL2LLQqb7d3tX89SODWVs3dU8tWNDGVt3NU/\
t7zaUsXVQ8zSBPXMpOzbkUl/\
jOuRSxIZcitiQSxEbciliQy5FbMiliA25FLEhlyI25FLEhlzqd7gOuRSxIZciNuRSxIZcitiQSxEbc\
iliQy5FbMiliA25FLGh/\
a0HBZU37vauzrIdG5qXuquzbMeG5qXu6izb321oXqqss5zHnrmUHRuKpe6qN4/\
v9q56sx0biqXuqjfbsaFY6q56s/3dhmKpu+rNdmwolrqr3jzGvsX1i8dg3SvW1A+\
5ILEhFyQ25ILEhlyQ2JALEhtyQWI7Z2IorbdGrZBf3VXztWPdfnVX4Xfcpu8q/\
NqfZsiv7ir82rEhv7qr8Gu/24lfldV8TVomv+L2zydcv6h+n7/8LrawSav+\
czuAu1pFdl7iEf3yMQ3izOl/cN/tWQqh/\
W5Nk5dd7NvHYEMec1fv0Y59bjdlV2viJ2Wdxf2XT2zIT4gt/OTZyLSrb8o97mJ/\
85inGfIrYk0hYhf7/\
xd3RqmWHUcW5T1VdeNPg0FGRvBmYMqajUAD6AlaEpL1UQMo0K9G0jTtptGfWR1dO/PuHft+\
Jhf2uidPnsjIyMjIMzMZ7+RPz3na3wyt92h/rtLTrdbtCb1b/b8Z/\
3WsoBXSuj31catfslz8fXC9G9jpTO3nzhjd6k9ngP4Z1D+btX//LdptJb+Yv5emN/5emmf4+5nBt5+\
WZU7OvsQ41vGLTyrZOF/1WMkmpHVWOjfe3Wd+tz2miU373dQP1ZW+\
xZYmTWJDgehbbMkBJrYUJ7gp1XSr5Ri5sdRRSOssmBjv2rQ1oP6ZNbA/\
y4MiSw3smXcUx5a8I2JLRojY0iqc2FDOsML+\
efq9jy0tBok9uybFHlLElkKgxJbMBbEln4XYkpUidjAX1gzHGxZva4zc6jsRO2qVpkVuaZdsGLG31d\
pu9R33b6xUE9JKxyfdqjS3+p+r+n+\
rVVqNfot2afokNnTS5xZbcgSJLa1GeXis9G4fO2saf9rSu106oaewnx56t/\
bTEhvKorzFnr3bOHbpu30Vf+\
Nl52kVdhhSUf0bz0FpLWW0KezS8kthlzLaFHZp505hlzJEFHbJxijs7f1mSn/\
kLeo7XzXbn7t96VZr+FSjz10apQeZiNZjHVzRvPHNl1L7FHYpzKCwfze03k0vLKTlrpeV/\
tDdlj5PKKT/P/Vv1vtK6yZnjFr83RkD/N2NySj9aQw439Z441NI693wX98F9d2IrNJ38x6V/\
tfBvpj2d2/ycJR+2vZQ/3O3lt1qDb5F9L8Orm5U/yYPePQBQ98ztRw7c3Mj0K3W7Q2Nt/rpeZH63/\
xf/Q3v7evp933vjdil+KbCDh9tA5ten5a23BR2GDvRx5pcB+eTdi+MuNW/2cxVWs6y/uAiiMZw+\
WtQy/H8qVWyvGOpij42bYu+QTv9UVHf+\
RCoVQpd8AqCsznXfvOP3VgSf9qzcR7HLu07jbFEtvvYm0RnpXUTCVFaS6ecFXYpFKqwbn610l+\
yVwq7dAxMYZd2BxR2KXNRYZfcAYVdyq9W2KWMD2I5SQzW2fpAqb+086OwJXM3upb9l3iz80MtZ+\
dHablRf6XvRl+pn975Ufo3Oz9KaymtgtjR6exjHe9u3OfCW07+1zOP7zrPRmFLtoi/\
Lx3qUNhQIfhb7CdDa9xj3O+50ml7hXW+4JMd1eR/dSM4Sn8p/KiwJSfpYE+28bRpZ2Hcqu33ZmlN+\
NgJ/Di2FMNyTuArrclYOePwsZP09ps5OEnfeDPpr5r6pa/\
6sZP0cWzJi3rsJH18yC6VN1LYUqSndJJeYc/cyzh26SS9wpZcqtJJeoVdOkmvsKV49MFJ+\
o2nLeUjKWxpPi/\
lIylsySaX0pQU1q0MoPTTLm46TUnp36QpKa2b7Ayl5cSLD3J8rD5MZ70ofecdlbJexgM615bdtnWlr\
BeFLTn5Y9bLoRb3l16nMR3ScveWlP5NPiC1nCr/SsvdE1T6S/tgxL6ffs+PboV9P/RmUv/\
GyiqtpSi3wr49Z0Asna5X2CcN/6UotMKGLiS7xf74nKcN3bF9i10KCips6I7tW2zoju1b7JJ3pLBL+\
ynE8oqHs9kyjr2pWKe0HJ/o4EaNjZdP7Ntz3oKbE6z0l1ZzCvvdc3qzNPMSW5p5if3hOdizCT+\
OLU2BxJamQGLPpsB4J//6nKddijgTy9+HBWMDO92HcnMLkdKfoo03B2OV/\
tItRwpbWs3x97OpLD5Izox7HFtaVvH3pV1Mhf3V0BpzOPeH55juGdJylgSli5QUNu1PP3ajkT1QSzc\
aKWzJjS+lcSpsyY0ntuTGE1vyp4kt+dOlS7IUtuRPO9WhqDVekrXfc8Se+\
eZxrHtXodJ39pBK14Qp7FtnTKdvJ1P6S7dDKGxpZid2KVtRYc+\
m2PjTlkJWxJ4tpuLY0mKK2DOHIv60Zw5FHFtyKEr58sT+\
Zfq9jy0F6IgdnICNd0vs23OwpQAXsaUAF7GldAViS3E1YktTAbHDssfy1dL37Cl9x0s/uGfP+q8H+\
esbr/ggrb2BdUKUzj17SiudyZm+Z0/p32TTK63SSuo7tEvOArFLGeQKW1rAEVuKkRJbWkkRW5o+\
iS2tpIgtraSILa2kiC2tpH5AuxTXJHbpBKPClnZyiC2FmYgtOfnElnKSiS1tIBFb2kAi9sxKxbElK/\
UT2iUrRWzJShFbslLElqwUsSUrRWzJShFbslLElqwUsSUrRWzJSvFi6JKVKt2+\
rbAlK0VsyUoRW7JSxJasFLElK0VsyUo9do98HFuyUr+\
iXbJSxJasFLElK0VsyUoRW7JSxJasFLElK0VsyUoRW7JSxN7k7r1H+\
wXtm30speXedKr0l453EMvuX9rHUthhUojqO2+eWku1KhT27TkDYqlWhcI+\
afgvTdcKu7SNpLBLyR8Ku+QlKOySl6CwS16Cwi55CQq75CUorHtPI/VH3qK+Mz+xfZO7oLTelp+\
7ZIEOaoxYj/VY0Q7b1JSKdijsUs6+\
wg5jx3qJ6RuelL7znY43PD2oxd9v8sCUlpsHpvSd5x4vcgiuQU4ud3gX1E/39cH5qqj+W7AvptNRN+\
fWlL6bxar0vwn2xbCmif7X74P/NW3TD44gRfV/DvbFsHCI/tdhhRDVH5YCUX0nMvgV2i9BLcemU+\
t9UMutg6P00xFR6i9dtzMuefj7vndL7FIetcIu5VErbCkARuxSHrXCLuVRK+xSHrXCLuVRK+\
xZJCqOTUeiDq4FieqXNoCInTaAko+Vnvyca0GU1s21IEqrtFlF7F+DWs4a/+\
Bmk0Z3lGZVYkuzKrGlWZXY0qxKbGlWJbY0qxJbmlWJTc+q441Bi/\
pOrLd0I9G4NcPf9988sUt5ewpbSgQgdilvT2FLO/\
LElnbkiS3tyBNb2pEn9sxix7E30Tnu7L2gfbMjpbRcS6/0lxKXxh1stvvYm/oTSst5y2O+X37QK+\
zbc96CWwtQ6S95HAq7VG5XYZemfoVdWqwp7FK5XYVdKkGosEtTv8IuTf0Ku7RYU9ilKr8Ku3SeiVg6\
Pm4umdJfyiVT2LfnYEtTzei9Bl9iOpdM6d/EF5RWyYMdFxR97FThOqnveLX8/cwUXJ/FUNjSN8nfS+\
4ffy85RPx9KWiusEshGIW9uWlmvF3xX9ovnUcYb5oJmvTHboyxv7qDG2MavekmVCr9peQhhV0qJqyw\
S/uNCrsUvVbYpdLJCru08aewSxt/Cnu2lox38tlaMv60TvR6PFcQ0lrKzlHYkm9+cvtMUj+9F/\
DYjTTxt/X2nLe1lLGqsGnPYTyK0e/NUhT6sRtp4k+7dA5UYZf2vRW2tOh67Eaa+NOWgt+\
P3UgTx5ai0KUbaRT2zDGIY5dupFHYt+\
dgS4vI0o00CluaCko30ijsUtKqwpaWVW9ol8wFsSXPlNhSFIbYkgtHbCmATWzpAyK2FPwhthT8IfbM\
l4pj3azvsVDJv7RfOmOndMRKYadoSrI33VvIlP7NESuldXPESmk5e+\
8H55OsPuTZgfQ7Gs9RhLRK286lcw4KW9p3K51zUNjSTlHpnIPCluI9pXMOCluK95TOOSis66Mw++\
oFbddiK/0bi6203FA89V+X+4L67n6Q0nezAJX+VIHlZqwr/fT7/WK5f6h/\
46kprXRfMJs5Pdap73z31Er3BbNz031xkGId1U+Pa+qnv/uDpGzr/3NOTfcP9Z3v/qDYqfVfD7IZo/\
qvy/puWqTSf2+8S2p9CGqlx8VJddKkfnpcnFQ/\
Teo744JazrhIp6eMJ0kW3xv1v1jWH8ItUf2bE8pK66YSkdJyI33jCaDFcUH99LgYK18u6jvjglrOuB\
irXD6o9QHtm7NHSivtI1Pf6cOTGnmOP0z9pNYXQa1pjk3+\
V2eOHXejQlrOOHd2mZTWzS6T0nKr6yr9D4P+fwf1037QuHP2oBZ3npz3Nlb+Cj53aZeM7Re0B/\
eigZ28jpsynkp/ijT9M6h/doL399+i3bZ0pFthv30OdiklSGE/dbCvUzuk5QZalf7kRCb//\
9mBG3vAEevWX1L6JRtP7MfnYM8y6O2XyA2dG0dcaS3VbFHYpTxXhS0NT2LPZpc4tjS7EHv2McaHVGl\
SI3bpFA3b3Mhcyk9X2Ckz0/E6T/\
aSHa953Eve92oPtp03Pglil47jKOzScRyFXUqZU9iSlSV2qXQd29xgd4PdSv8mQKa00j78QTLDxldN\
bNqHP8ihaDzWUn6vwi7l9ypsyVgRu5Tfq7BL+b0Ku5Tfq7Cl1SixpdUo04xutkeU1uD+\
NR6htBo9SNBqYJeqFSpsyb4Tu3TGVGGXajMqbMnQElsytMSeGdp4J5dcb2Ld8xuq/bqs7+bhHM2Hi/\
pT7OO/gvpT7COpPy2HnMmb7Zu8GNX+Nqg1zHfRcTGY+qi+exO4ag+B06j+YC6tmF46D13pT3Yx+f/\
dfGOlf5MLpbTcOodK/+b8g9Ka4iTJ/+rmxSr974L/dXC+o//1++B//SGoNfjD0eceHN+o/\
sdgX0x2OPlfJ//UsZPpcyVK37EN1Epnf6XPqCj9yZdO9s9N3qLSStv5g7Kq0b4esgOi+\
kPMN6rv2ChqpX3Rg5qX1lh5rE7T79Yhip1c1KT+YG4ajzVZISf56aQOVFJ/WnE7s8CYtb+o72aEK/\
3Jcif//5TJn9Q/K7htBwKJXarWqLClSDqxS9UaFbaU1kHsUrVGhf0lqOX4A9RKz9cnVeaS+\
ukZ4LEzNfZw+Rbtwd/Y+DiIXao8p7Afn4Mt7ed/\
h3Yps5TY0h48saW5lNjSXEpsaS4ltjSXEluaS4ldqnyssCUrRWwp//0HtM+\
slP20xJZmIGJLuTPElnIjiS3lRhJbyo0ktpSyQ2wpZYfYMysVx5as1E9ol6wUsSUrRWzJShFbslLEl\
qwUsSUrRWzJShFbslLElqwUsaUV389ov3aeltiScSS2ZKWILVkpYktWitiSlSK2ZKWILVmpT2iffbd\
2JxNbitQQW7LJxJY8x1/RLhlHYkueI7Elm0xsySYTW7LJxJZsMrElm0xsySYTW7JSxLpnQ/\
6A9gvabrklpX9Ty1BpufX7qM+KH+m+GEvyhLTSffFuuS+o7/\
QFtdJ9cXB4Narv9EX6bgDqp89kKH33LJnSd/Nrlf7NuSuldVMDXmm5ua7UT+dwK/\
30uEjnXSt9Z1w4dwMorZuatdRyan0rLbfWt9K/OdNIrTE3OKR1k6WqtN4FtdybW5X+VPs5qe+\
M8zG3LKSVHuelPLLRLfiX9lIES2Fvvh6lNY34mww/\
pX8zipTWUsEqhf36CHu9JlZYt06W0h9sUaM3l6rGKOxSopzCnsVT4tjfDK3XSXv/\
hRE72FbL8FHfXe4qfffwidI/s0r2yCI2bZWof+\
OxKq2lsLzCnn3zcazzzTPudvbN24PLqQyutKalbvK/pu3HeIXu/igituTspAO9Sv/sqFt8QP/\
d0GL8d4gNbTwCscN31MC+D2rdRKWUVnpap/6ZV25/\
fwebCw3sUi1HhV2qbqiwS8dXFHZp41xhfzW0uN/z0nkEYt1wudIvzfGP1YuN92Z6jqd+aY5/rB5t/\
CWWAhqP1aONP+3SnQwKu3QET2GXjuApbGnh+lg92vjTujlH1Of9kcOcFdV/\
XdZPT37Udzz88Y7jkFZ6muLv6ffG36ccAue7GX8Pabn5Gkr/pgal0rqp66i0fgpq/RzUcmssUn/\
MdVzUd/NnlH7aJo55biEtxyaO++14bmeX+CTfzrFZY6w8pJUeYye5e/\
8Z1HfsN9s39Y6V1hB5jo6xaefK2XBg29m5Ynuq+Z7sCycuzfawIox+D259eqX/\
j2BfTPWUk7ZnWKFF+2Ka/5P/39mj/Artl3BfUD/tp1PfsT3USvsl1Hf8EmpNG6eObaO+\
MydRq7Qt8rUeehsREWKXTsYqbCnsROxStYLR7ei/W2KHA7mWhaB+aewQW4qCE7tU/\
05hSxuIxC7Vv1PYUvCd2JtaskrrY1CrZK8OarM3sE50eKyTHtJyvIt0/\
XClXzoV8Vh9b9tcPFbfO45dqoagsKWkjsfqe8ef1r2nSOmn19UHdcA3uu2xWsj2IHmsFnIcW7I7j9V\
CjmNLduexWsjxd1uyO4/VQo5jSyvix2oh2+/\
272iXPExi0yti6pdWxMSWVsTEllbExJZWxMSWVsTEllbExDorYmo5K2Jqlbyq79EueVXElrwqYkteF\
bElr4rYkldFbMmrIrbkVRFb8qqILXlVxJa8qsdumLCf9rEbJuLYktfz2A0TcWzJ63nshon4uy15PY/\
dMBHHnlmpOLZkpf6BdslKEVuyUsSWrBSxJStFbMlKEVuyUsSWrBSxJStFbMlKEVta8f2CdmnFR2xpx\
UdsacVHbGnFR2xpxUdsacVHbGnFR2xpxUdsacVHbMlKfUT79TlYJ1ODWiWLR2zJ4hFbsnjEliwesSW\
LR2zJ4hGbzlig/\
mDaovql9eCvaJfWg8SW1oPEltaDxJbWg8SW1oPEltaDxJbWg8SW1oPEnnlacWzJ0/\
oN7ZKnRazjaVGr5GkRW/K0iC15WsSWPC1iS54WsSVPi9i0p0X9tKdF/SVPa7y6hO0+\
Nql1c4JSad2ccFRaX5ojRul/OHp11x+awi4dhlTYb5+DXTKiCvupgx0LPoe03oWHP/\
WHz2tjQBC75DEprFuOSukvVU1U2LOvOo4tfdXEni2P4kP2ScbkpsrDeEMZtfcfgdilHT+FdW/\
jUfo3dzAqrTMzHO+ityOs/SkR6957ofTPfLp4b5Z8OmKXAp8KuxQGUNgfn/O0S/\
FWhV2KtyrsUrxVYZfirQp75lDEsc7M/n7S3h8nxE7HvpxAAvXdqw6Vfjq4QP23zsgiNj2/Un+\
pFoLCLsW7Ffb7oNbZ7BV/hKXYucKWFojELsXOFXYpL0thS8thYp3Za7yRJKR1NhPaY47YabGZ1E/\
PhNQvxQGJfXsONh0HLN2eorDD7GI9VvoWBqX/uqyfDqY7tzAorQ9BrfRw5+/TMiCpnzau4+\
8hLfcWBqU/xPqj+jc3ICitIWRu/df0DQhK361Or/TT9si5AUFpOfbo5AYE57nHfWDoO5H/\
MZITtEejrx3SmmznzQ0ISt+xnWx/GdR6Wx4D7g0ISv/mBgSllZ4z2L65AUFpuTcgKP0fg/\
91CKtE7cAQP4n2xc1tDUrLva1B6Q9hjmhfTL5K8v878ZIv0X4J9wX1HTtGrbSPQ/\
302oP6jg9FrSmI48xJ1HfmT2qVNrPf9OvciJwQW8pHI7a0o0Fsaeue2NIuBLGlXQhiS7sQxJZ2IYgd\
pucGtpTvX7p3RGHTc13p3hGFLSUwle4dUdhSJlHp3hGFLWUSOfeOKK2PQa2SvSrdO6KwThyLWk6ciV\
qOn5y+d0Tpl3JtSveOKGzJMy3dO6KwJc+0dO+IwrpnS5X+4IJG9ZfOx4/\
B2r7tJrbkCxJbWkcQW5qXD65N2Hja0m0KClvy80u3KShsyc8v3aagsCU/\
f7xNoY89s1JxbGkGKt3RoLClmGzpjgaFLXm+pTsaFLbk+ZbuaFDYUky2dEeDwpZ8qR/\
RLvlSxJZ8KWJLvhSxJV+K2JIvRWzJlyK25EsRW/\
KliC35UsSWfKmf0C75UsSWfCliS74UsSVfitiSL0VsyZcituRLEVvypYgt+VLElqzUz2i/\
Pgfr7BdRq2TxiC1ZPGJLFo/YksUjtmTxiC1ZPGLT+ybUH0xbVL+\
0HizdhqWwpfVg6TYshS2tB0u3YSlsaT1Yug1LYUvrwdJtWApb8rRKt2EpbMk7Kt2GpbAl76h0G5bCl\
ryj0m1YCltaD5Zuw1LYkpX6iHZpPUissx6kVsniEVuyeMSWLB6xJYtHbMniEVuyeMSm14PUH0xbVL+\
0HvyEdsmGEVuyO8SWvGhiS/NT6Q4hhXXmp9IdQgpbmp9KdwgpbGl+Kt0hpLCl+\
Sl9h5DST89Pj90hdN1tf0b7ZWr3sUt3Aijs18952iUrq7BL1+\
4o7FJQWGGXzJ3Cnrk88U5euhdEYZe8aGJfp/Z+JxNb+\
m6JXfKiFbY0A433VvWxpRmI2NIMVLr5SmFLMxCxpRmodDOVwpZmoNLNVAp7U9GKWuPsFtJynnF8ZmO\
tofQHIxTV/zbYF8O3HP2vN5VnldbZJ2F/iV9PQ2//\
SyR2KedEYUvmjtiSd1Q6h62wpXdbOoetsKVVDQ9WllY1j53Djj9taVVTOr06TiP97/ax/OP405a+\
21KO5zit97/b0p6ewpa+29Ke3l/Qfje1+9ihXnqikxX27TlPuzSSFfa75zztUjRCYZc2OxX2h+\
dgl664U9ilJGmFXUqSVtilaV5hf33O0y55F8S+\
n9r7nUzskueosCXjSOzSCRKFXTpBorBLJ0gUtmQciS0ZR2KX/GSFLfnJj114GceW/OTShZEKW/\
KTiS35ycSWpgJiS34ysSU/+eCyzga2NBUQW5oKiC35ycSW/\
GRib3ZkqTX64CGtmzxppTXdZ3ezC6n035b1vwv2xQ9BrZt70ZTWT0Gtm11hpXX2WdrW4A3ts3WkbQ2\
ILfksxC6dKFDYkvNA7NKJAoVdSnBS2KUTBQq7dMZXYUvOA7GldeR3aJesFLElK0VsyUoRW7JSxJasF\
LElK0VsyUoRW7JSxJasFLGlmPwPaJdi8sSWYvLElgIxxJZi8sSWYvLElmLyxJYCMcSWAjHEnlmpOLZ\
kpUq1yBW2ZKVKtcgVtmSlSrXIFbZkpUq1yBW2ZKVKtcgVtmSlHqtFbg+px2qRx7ElK/\
VYLfI4tmSlHqtFHn+3JSv1WC3yOLZkpYgtWamxKPj+\
kCrl7ytsyUo9Vj88ji1Zqcfqh8ffbclKHdQPb2BLVqp0EmXcSuxbKWJLVorYkpUitmSliC1ZKWJLVo\
rYkpUitmSliC1ZKWKX9vh4ZfXL1O5j3SoKSv/fgv/1j0GtPy0/95fL+l8F++LD0dC7/\
tCIfZ3awS6ivjNcqJUeLtT/Mvhfvzp6nbYlIXYpW0Bhl2YJhS3NEqU6YAqbniWoPxyUiOr/cVn/\
T8G+dkwBtZxZglrfhPvwnR5jG0Ob2KUzOgrr+EXUciY6aqUnOuqn/SLqOyOeWiW/\
iIfVblLylVba8FHfMXzUSg8N6pf8ImKX4kAKuxQHUtilOJDCLsWBFHYpDqSwS3EghV2KAylsycMndv\
DwLXPEE2EvnbFTOpOssO7ZMKWfnuio70x01HI8fGo5/g61vjG0/\
n0a3SEtZxxS611Qy3HUqOWMCWoNjo71LVB/8Iv/43+C+n8z+oK/\
O2OHv38R1HLGDn931pL83VlL8vdpLemMk/H34Djn7449/\
APaL0EtZxxSy7GH1ErP8dSf7E5S33nff5zed/C/Ut8ZA9RyxgC1hmSL6HNPY8yx8dRP+5HUT8/\
N1HfmTt6+5dgsar2Gn5v6zvdArfRuBPXTY5j66Rgu9dOBOuqn5/Uvg+\
OaWumdMeo7tplajs9JrfRcT/\
1pDDvfCPXTY5j66TH8VXAMU8vpV2qlvwfqO98DtdJjmPqTL5Hs67QvQf1hDG+ECv86Dcc+\
1rGO1CrlwhC7VDlDYZcqZyjsUuUMhV2qnKGwS5UzFNa9MVjpf1zWn3ZxnBjUmBe2qJ9eT4/\
rx0X99Fpk9LsW9ac51vFBxvb+Z80Lf87OxNhGrHSrksKW5kViS/\
MisaV5kdjSvEhsaV4kdqmilMIO02UDu3Ryj9jv0V46uaewpYwtYksZW8SWMraILWVsEVvK2CK2lLFF\
bClji9gzKxXHlqxUqVaLwpasVKlWi8KWrFSpVovClqxUqVaLwpasVKlWi8KWrFSpVovClqxUqVaLwp\
asVKlWi8KWrFSpVovClqxUqVaLwpbOt/\
4D7VJcithSXIrYUlyK2FJcithSXIrYUlyK2FJcithSXIrYMysVx5Z8qV/QLvlSxJZ8KWJLvhSxJV+\
K2JIvRWzJlyK25EsRW/KliC35UsSWrNRHtF+fg03vWFO/\
ZAWJLVlBYktWkNiSFSS2ZAWJLVlBYn8Jan0MapXs1W9ol+wVsWl7Rf2SvSK2ZK+\
ILdkrYkv2itiSvSK2ZK+IdewVtRx7RS23UsM3aL+i7ebIKf2bs99Kyz13QP33aLv5fEr/\
pp6B0vqboeWcz1dabt6+0neem7/fnAdXWumxM9qJ/0drPI+tvvmQ1m2O6q2+89zj9x3Suh3nt/\
q3tk7pj9/8ov7nbN2tVrovRjuwqO+MO8cO8Fui9o0dUFrueFL6znOPFVNDWunnpr7z3O+\
Cz02t9HNT33nusX5WSCv93NR3nnus0xHS+lwNglutz50xudW6Ped6q39bl+VW/3N1WZTWzdn/\
Wy3nfd+c87/VSr9v6qffN/VvK00r/Q/T+FrU/9xa8VbL9evGtQK/h0X923oAt/rvlvU/\
V1vtVutDUCv9jXBtnf5GqO98I9S68QfoOzrrfqXl+kFK33luZ92vtNx1v9J3bSL10+t+pX+\
z7lda6b5Ir/uVvjPunHU/11KOHVBa7nhS+s5zO3ZAabl2QOm7Y5/6aTug9G/\
sgNJK90XaDih9Z9w5doBj6sX4X0rL/R6UvvPcNzca3Wqln9uJ/1GLY8l5bmqln9uJ/\
1Hrpr79rVb6uZ343zi/8RsKad3Eg5TWTTxIabnxIKXvxoOU/k38b/RBQu97rHUY0nLet1vX8FY//\
b6p78Y2qM+Y2m0ewq3+jV+ntFy/bvSZ+T0s6rvxP6Xvxv+U/k38T2ndxP+UVvobYUwt/Y1Q3/\
lGnPgffQln3a+03PWj0nee21n3Ky3X/1P6rk2kfnrdr/\
Rvxr7SSvdFet2v9J1xN677jf863mEVHBdK/2ZcKK10X6RzepS+0xdjfCD4X7kOT/\
fFGEcIaaX7Ip37o/SdvhjjCMH/OuaaLOq7vrXSd31rpX/jWyutG99aabm+9TjfL44L9w6GW/\
30uBjjFyEtZ1yMcYkHtZwcIaXl+ttK/2adMfqnHPshrZv4m9K6ib8pLTf+pvTd+JvSd8a5k+\
ejtNLjfIwjGPpcj7yg7a6llP7NWkpppftiPF+wqO/0RXr9QH365Om+cPY0lVa6L9x7vG/1nb5Irx/\
GWAu/yUV9109U+q6fqPRv/ESldeMnKi13/\
TDGyBbHxbiPvaifHhfjfndIyxkXzj42tcYzDCEtd69H6d+sH1Tth5eg1s36QWndrB+Ulrt+UPru+\
kHpO+N8PIcQ0kqP8/T6gd/N69QXi/\
o3azWlle6Lcb9yUf8mzqy0buwftW7qkNxquetppe88900dklut9NhJ70Om6xHd6t+\
MsXQ9IqWftgNOPaJbrZvvwalHdKvl2gGnHpHScuxAuh7Rrf7vz/2/Dpx8jQ==\>\""}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.96148574759301*^9, 3.961485748847209*^9}, {
  3.961485826338262*^9, 3.9614858503905163`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"b3bf59ff-6e44-4701-8623-170f8dcbfdab"]
},
WindowSize->{1392, 816},
WindowMargins->{{-24, Automatic}, {8, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"613fcc01-d6a9-4b9e-baaf-76c2f16ea1b6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 141194, 3766, 135, "Code",ExpressionUUID->"b1294986-d027-433e-b2a0-b98105ec8dc6"],
Cell[141755, 3788, 160792, 4094, 108, "Code",ExpressionUUID->"82316e72-fa7f-4679-82ec-6fe9437c7e15"],
Cell[302550, 7884, 57063, 1299, 108, "Code",ExpressionUUID->"0d9f98b9-f758-4ce8-9697-13625680fd23"],
Cell[359616, 9185, 134377, 2097, 78, "Code",ExpressionUUID->"c2186d53-f87c-4693-9feb-fe2a0b221ba2"],
Cell[493996, 11284, 61514, 957, 78, "Code",ExpressionUUID->"b3bf59ff-6e44-4701-8623-170f8dcbfdab"]
}
]
*)



==> anc/Ladder-integrand.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81200,       2055]
NotebookOptionsPosition[     79628,       2026]
NotebookOutlinePosition[     80065,       2043]
CellTagsIndexPosition[     80022,       2040]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9430963602822237`*^9, 3.9430963620229917`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"94920515-3479-4000-8db0-d109baf47e84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "basic", " ", "functions", " ", "for", " ", "momentum", " ", "twistor", 
    " ", "brackets"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"capexpand", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"x___", ",", " ", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", " ", 
           RowBox[{"{", "c__", "}"}]}], "]"}], ",", " ", "y___"}], "]"}], " ",
        ":>", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"b", ",", " ", "c"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"x", ",", " ", "a", ",", " ", "y"}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"c", ",", " ", "a"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"x", ",", " ", "b", ",", " ", "y"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"cap1expand", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b_", ",", "c_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d_", ",", "e_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f_", ",", "g_"}], "}"}]}], "]"}]}], "]"}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "c", ",", "f", ",", "g"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "f", ",", "g"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"cap2expand", "=", 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"cap2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c_", ",", "d_", ",", "e_"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"f_", ",", "g_", ",", "h_"}], "}"}]}], "]"}], ",", 
        "b___"}], "]"}], ":>", 
      RowBox[{
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"e", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", "d", ",", "e", ",", "b"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"c", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", "e", ",", "c", ",", "b"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"d", ",", "f", ",", "g", ",", "h"}], "]"}]}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"shifexp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"x___", ",", 
         RowBox[{"shift", "[", 
          RowBox[{"y_", ",", "z_"}], "]"}], ",", "w___"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x", ",", 
          RowBox[{"y", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "w"}], "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"ab", "[", 
          RowBox[{"x", ",", 
           RowBox[{"y", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "w"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ordercup", "[", "exp_", "]"}], ":=", 
     RowBox[{"SortBy", "[", 
      RowBox[{"exp", ",", 
       RowBox[{
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#", "]"}], "===", "cap"}], ",", "1.5", ",", 
          RowBox[{
           RowBox[{"Head", "[", "#", "]"}], "===", "shift"}], ",", "1.4", ",",
           "True", ",", "#"}], "]"}], "&"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sortab", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i_ab", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"i", ",", "cap2"}], "]"}]}], ":>", 
       RowBox[{
        RowBox[{"ordercup", "[", "i", "]"}], 
        RowBox[{"Signature", "[", "i", "]"}], 
        RowBox[{"Signature", "[", 
         RowBox[{"ordercup", "[", "i", "]"}], "]"}]}]}], "}"}]}], ";"}], "\n",
    "\n", 
   RowBox[{
    RowBox[{"Zs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "i"}], ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "n_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zs", "=", 
       RowBox[{"Nest", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "mat", "}"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hatted", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"mat", "[", 
                    RowBox[{"[", 
                    RowBox[{"#1", ";;", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], ",", "1"}], 
                    "]"}], "&"}], ")"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Length", "[", "mat", "]"}]}], "]"}]}], ",", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{"PadRight", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"mat", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
                    "1"}], "]"}]}], "]"}]}], ",", 
               RowBox[{"newRow", "=", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "10"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"newRow", " ", "hatted"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "8"}], ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", 
      RowBox[{"Zs", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Zs", "[", 
             RowBox[{"[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
             "]"}], "]"}], "]"}], " ", ".", " ", 
          RowBox[{"Transpose", "[", "Zs", "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"5", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neabp", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", "/.", " ", "shifexp"}], "//.", " ", "capexpand"}], "/.",
       " ", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"Zs", "[", 
         RowBox[{"[", 
          RowBox[{"{", "x", "}"}], "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ab", "[", 
      RowBox[{"___", ",", "j_", ",", "___", ",", "j_", ",", "___"}], "]"}], ":=",
      "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sortdoubleab", "=", 
     RowBox[{"{", 
      RowBox[{"i_doubleab", ":>", 
       RowBox[{
        RowBox[{"Sort", "[", "i", "]"}], 
        RowBox[{
         RowBox[{"Signature", "[", "i", "]"}], "/", 
         RowBox[{"Signature", "[", 
          RowBox[{"Sort", "[", "i", "]"}], "]"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"shifexp", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"x___", ",", 
         RowBox[{"shift", "[", 
          RowBox[{"y_", ",", "z_"}], "]"}], ",", "w___"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x", ",", 
          RowBox[{"y", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "w"}], "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"ab", "[", 
          RowBox[{"x", ",", 
           RowBox[{"y", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "w"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"mom", "=", 
     RowBox[{"RandomInteger", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"mom1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "i"}], ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neab", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", "/.", "shifexp"}], "//.", "capexpand"}], "/.", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"mom", "[", 
         RowBox[{"[", 
          RowBox[{"{", "x", "}"}], "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neab1", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", "/.", "shifexp"}], "//.", "capexpand"}], "/.", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], ":>", 
       RowBox[{"Det", "[", 
        RowBox[{"mom1", "[", 
         RowBox[{"[", 
          RowBox[{"{", "x", "}"}], "]"}], "]"}], "]"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sortcapinR", "=", 
     RowBox[{
      RowBox[{"R", "[", "a__", "]"}], ":>", 
      RowBox[{"R", "@@", 
       RowBox[{"(", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"List", "[", "a", "]"}], ",", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
           RowBox[{"cap", "[", 
            RowBox[{
             RowBox[{"ordercup", "@", "x"}], ",", 
             RowBox[{"ordercup", "[", "y", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], ")"}]}]}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"cap1tocap", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b_", ",", "c_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d_", ",", "e_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f_", ",", "g_"}], "}"}]}], "]"}]}], "]"}], ":>", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b", ",", "c"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "f", ",", "g"}], "}"}]}], "]"}], ",", "a", ",", 
         "d", ",", "e"}], "]"}]}], "}"}]}], ";"}], "\n"}]}]], "Code",
 CellChangeTimes->{{3.963489739938929*^9, 3.963489754597426*^9}, {
   3.963490205710452*^9, 3.963490232065936*^9}, 3.963491316046556*^9, {
   3.963491359712796*^9, 3.963491365653763*^9}, {3.9634914051538258`*^9, 
   3.963491426651443*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"60c77bbc-7c9e-4a1f-981a-e68956bdc152"],

Cell["Define kermit, boxes, chiral boxes expansion", "Text",
 CellChangeTimes->{{3.938278049691121*^9, 3.938278104820468*^9}, {
  3.96155120294319*^9, 
  3.961551207234057*^9}},ExpressionUUID->"396ee596-e4e6-4485-a98c-\
a4a51d85b607"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"zero", "/", "one"}], "-", 
    RowBox[{"mass", " ", 
     RowBox[{"box", " ", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"box", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "a_", ",", "b_", ",", "c_", ",", "d_", ",", 
       "e_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"expands", " ", "zero"}], "-", 
     RowBox[{"mass", " ", 
      RowBox[{"box", " ", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], " ", "into", " ", 
      "chiral", " ", "boxes"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Box0", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "a_", ",", "b_", ",", 
       "c_", ",", "d_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"A", ",", "B", ",", "b", ",", "d"}], "]"}], 
          RowBox[{"ab", "[", 
           RowBox[{"X1", ",", "X2", ",", "a", ",", "c"}], "]"}], 
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "a"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"expands", " ", "one"}], "-", 
     RowBox[{"mass", " ", 
      RowBox[{"box", " ", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], " ", 
      "into", " ", "chiral", " ", "boxes"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Box1full", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "a_", ",", "b_", ",", 
       "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"cap2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"c", ",", "a", ",", "b"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c", ",", "d", ",", "e"}], "}"}]}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", 
           RowBox[{"cap2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"c", ",", "a", ",", "b"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c", ",", "d", ",", "e"}], "}"}]}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ab", "[", 
         RowBox[{"X1", ",", "X2", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"b", ",", "d", ",", "e"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], "]"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ab", "[", 
         RowBox[{"X1", ",", "X2", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "d"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", "d", ",", "e"}], "}"}]}], "]"}]}], "]"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"expands", " ", "one"}], "-", 
      RowBox[{"mass", " ", 
       RowBox[{"box", " ", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], " ", 
       "into", " ", "chiral", " ", "boxes", " ", "with", " ", "only", " ", 
       "physical", " ", "LS"}]}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "3"}], " ", "terms", " ", 
      "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Box1", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "a_", ",", "b_", ",", 
       "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"cap2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"c", ",", "a", ",", "b"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c", ",", "d", ",", "e"}], "}"}]}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "c", ",", "d"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "d", ",", "e"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{" ", 
     RowBox[{"returns", " ", 
      RowBox[{"Kermit", " ", "[", 
       RowBox[{"i", ",", "j", ",", 
        RowBox[{"k", ";", "a"}], ",", "b", ",", "c"}], "]"}]}], "]"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kerm", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "i_", ",", "j_", ",", "k_", ",", "a_", ",", "b_", 
       ",", "c_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], "]"}], 
        ")"}], "2"], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "i", ",", "j"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "j", ",", "k"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "i", ",", "k"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "a", ",", "b"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "b", ",", "c"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"A", ",", "B", ",", "a", ",", "c"}], "]"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"returns", " ", "box", " ", "expantion", " ", "of", " ", 
      RowBox[{"Kermit", " ", "[", 
       RowBox[{"i", ",", "a", ",", 
        RowBox[{"b", ";", "i"}], ",", "c", ",", "d"}], "]"}]}], ";", " ", 
     RowBox[{
      RowBox[{"assume", " ", "i"}], "<", "a", "<", "b", "<=", "c", "<", "d", 
      "<", "i"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Kermit", "[", 
      RowBox[{
      "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "i_", ",", "a_", ",", 
       "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b", "==", "c"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Box0", "[", 
          RowBox[{
          "A", ",", "B", ",", "X1", ",", "X2", ",", "i", ",", "a", ",", "b", 
           ",", "d"}], "]"}]}], "/.", "sortab"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Box1", "[", 
            RowBox[{
            "A", ",", "B", ",", "X1", ",", "X2", ",", "a", ",", "b", ",", "i",
              ",", "d", ",", "c"}], "]"}]}], "+", 
          RowBox[{"Box1", "[", 
           RowBox[{
           "A", ",", "B", ",", "X1", ",", "X2", ",", "a", ",", "b", ",", "i", 
            ",", "c", ",", "d"}], "]"}], "+", 
          RowBox[{"Box1", "[", 
           RowBox[{
           "A", ",", "B", ",", "X1", ",", "X2", ",", "b", ",", "a", ",", "i", 
            ",", "d", ",", "c"}], "]"}], "-", 
          RowBox[{"Box1", "[", 
           RowBox[{
           "A", ",", "B", ",", "X1", ",", "X2", ",", "b", ",", "a", ",", "i", 
            ",", "c", ",", "d"}], "]"}]}], ")"}], "/.", "sortab"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "->", "10"}], ",", 
       RowBox[{"B", "->", "11"}], ",", 
       RowBox[{"C", "->", "12"}], ",", 
       RowBox[{"D", "->", "13"}], ",", 
       RowBox[{"E", "->", "14"}], ",", 
       RowBox[{"F", "->", "15"}], ",", 
       RowBox[{"G", "->", "16"}], ",", 
       RowBox[{"H", "->", "17"}], ",", 
       RowBox[{"X1", "->", "19"}], ",", 
       RowBox[{"X2", "->", "20"}]}], "}"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.9381568776744366`*^9, 3.9381569374485264`*^9}, 
   3.9381570389697576`*^9, {3.938157280323896*^9, 3.938157285085971*^9}, {
   3.9381573227701306`*^9, 3.9381574189605722`*^9}, 3.9381574524624863`*^9, {
   3.9381574966111307`*^9, 3.9381575071257305`*^9}, {3.938157548396577*^9, 
   3.938158055989915*^9}, {3.938158177299258*^9, 3.938158214057828*^9}, {
   3.938158257206519*^9, 3.9381584315786533`*^9}, {3.9381590840478296`*^9, 
   3.9381590842818303`*^9}, {3.9381592522180634`*^9, 
   3.9381592820716667`*^9}, {3.938159426732896*^9, 3.9381594421631813`*^9}, {
   3.9381605666150436`*^9, 3.938160577017207*^9}, {3.938160628537175*^9, 
   3.9381606450831757`*^9}, {3.938160693723353*^9, 3.938160714562869*^9}, {
   3.9381607460442905`*^9, 3.938160877950802*^9}, {3.9381609163320208`*^9, 
   3.938161114450534*^9}, {3.93816134927907*^9, 3.938161349753648*^9}, {
   3.938161389616252*^9, 3.938161393377676*^9}, 3.9381615910606947`*^9, {
   3.938162195277079*^9, 3.9381621958612947`*^9}, {3.938162794333679*^9, 
   3.9381628761711383`*^9}, {3.938163178049634*^9, 3.9381632611603837`*^9}, {
   3.9381634327929487`*^9, 3.9381634328940496`*^9}, {3.9381634720621567`*^9, 
   3.9381635107729363`*^9}, {3.938165652982836*^9, 3.9381656558519807`*^9}, {
   3.9381657980407085`*^9, 3.938165834887607*^9}, {3.938165930451784*^9, 
   3.9381659405503216`*^9}, {3.9381662216375847`*^9, 
   3.9381662346053452`*^9}, {3.9381797067964096`*^9, 
   3.9381799438620744`*^9}, {3.938180018800483*^9, 3.93818014847433*^9}, {
   3.9381801833097363`*^9, 3.938180208250661*^9}, {3.9381803486838946`*^9, 
   3.9381804319305134`*^9}, {3.938180482896454*^9, 3.9381806963211236`*^9}, {
   3.9381807468446426`*^9, 3.938180749784438*^9}, {3.938181267151014*^9, 
   3.938181418899748*^9}, {3.938183760630328*^9, 3.938183765012878*^9}, {
   3.9381838345295887`*^9, 3.938183979969393*^9}, {3.938185221541807*^9, 
   3.938185225956242*^9}, {3.9381852584847336`*^9, 3.938185301580595*^9}, {
   3.9381853684808626`*^9, 3.9381855977137513`*^9}, {3.938185747993101*^9, 
   3.938185818573462*^9}, {3.938185916942169*^9, 3.9381859183832717`*^9}, {
   3.938186761322513*^9, 3.938186858775573*^9}, {3.938187469688746*^9, 
   3.9381874748038206`*^9}, {3.9381878380151625`*^9, 3.938187864031435*^9}, {
   3.938221391984414*^9, 3.9382214103489037`*^9}, {3.9382214609991417`*^9, 
   3.9382215205117903`*^9}, {3.9382216415719895`*^9, 3.938221664803157*^9}, 
   3.9382217886101117`*^9, 3.938221965366747*^9, {3.9382219968677435`*^9, 
   3.9382219973008466`*^9}, 3.938222177990492*^9, {3.9382222193544703`*^9, 
   3.938222270331385*^9}, {3.9382226074319286`*^9, 3.938222607723275*^9}, {
   3.938222701743858*^9, 3.938222702409592*^9}, {3.938223450548995*^9, 
   3.938223453266127*^9}, {3.938224433409594*^9, 3.9382244425213795`*^9}, {
   3.93822849363328*^9, 3.938228528832358*^9}, {3.938230213278104*^9, 
   3.938230215008251*^9}, {3.938230814900902*^9, 3.938230820547441*^9}, {
   3.9382308894223895`*^9, 3.93823118698062*^9}, {3.9382312686605515`*^9, 
   3.93823128713194*^9}, {3.938231605518687*^9, 3.938231629028713*^9}, {
   3.9382317473911133`*^9, 3.9382317602560472`*^9}, {3.9382317923720226`*^9, 
   3.9382317952301044`*^9}, {3.938231834330557*^9, 3.938231858155732*^9}, {
   3.9382319011634426`*^9, 3.9382319682923355`*^9}, {3.938242702568719*^9, 
   3.9382428258754807`*^9}, {3.938242876669506*^9, 3.9382428945692263`*^9}, {
   3.9382429261892767`*^9, 3.9382429702250023`*^9}, {3.9382432239592037`*^9, 
   3.9382432242910123`*^9}, {3.9382432721552076`*^9, 
   3.9382432881887684`*^9}, {3.9382451861767716`*^9, 3.9382452412095976`*^9}, 
   3.9382455357706385`*^9, {3.938255553310111*^9, 3.9382555602366076`*^9}, {
   3.938256840473857*^9, 3.938256844655345*^9}, {3.938257150003549*^9, 
   3.938257150693947*^9}, 3.9382579906365595`*^9, {3.9382582951546264`*^9, 
   3.9382583453536577`*^9}, {3.9382584000671015`*^9, 3.938258455659105*^9}, {
   3.9382585034425783`*^9, 3.9382585219913564`*^9}, {3.9382599132534313`*^9, 
   3.9382599730925198`*^9}, {3.9382612662092776`*^9, 3.9382612820998316`*^9}, 
   3.938263384344349*^9, {3.938264113437832*^9, 3.9382641871667967`*^9}, {
   3.938264222867058*^9, 3.9382643497435045`*^9}, 3.93826863126471*^9, {
   3.9382777522938433`*^9, 3.938277774879083*^9}, {3.938278110123808*^9, 
   3.938278112048293*^9}, 3.961551223793977*^9},
 CellLabel->
  "In[262]:=",ExpressionUUID->"7fff9596-222b-44fa-9c88-9c1f4c3cf6a4"],

Cell["Construct the integrand for the n-point L-loop ladder ", "Text",
 CellChangeTimes->{{3.938278004051011*^9, 
  3.938278022159884*^9}},ExpressionUUID->"4f06480e-7580-4e4e-b7a6-\
b525a8ac42ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"chiral", " ", "box", " ", "expansion", " ", "of", " ", "one"}], 
     "-", 
     RowBox[{
     "loop", " ", "form", " ", "in", " ", "AB", " ", "with", " ", "extra", 
      " ", "condition", " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "i", ",", "j"}], "]"}]}]}], "<", 
    RowBox[{
     RowBox[{"0", " ", "with", " ", "i"}], "+", "1"}], " ", "<", 
    RowBox[{"j", " ", "and", " ", "reference", " ", "bitwistor", " ", "X"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega0", "[", 
     RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Kerm", "[", 
       RowBox[{"A", ",", "B", ",", "1", ",", "a", ",", 
        RowBox[{"a", "+", "1"}], ",", "1", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{"b", ",", "n", ",", "1"}], "]"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "2", ",", 
        RowBox[{"n", "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"a", "+", "1"}], ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"Omega0", "[", 
     RowBox[{
     "n_", ",", "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "i_", ",", 
      "j_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Kermit", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2", ",", "i", ",", 
        RowBox[{"i", "+", "a"}], ",", 
        RowBox[{"i", "+", "a", "+", "1"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"j", "+", "b"}], ",", "n", ",", "1"}], "]"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"j", "+", "b", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{"j", "-", "i", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0", ",", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "-", "j"}], ",", "n", ",", "1"}], "]"}], "-", "2"}]}],
        "}"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"chiral", " ", "box", " ", "coefficients", " ", 
     SubscriptBox["C", 
      RowBox[{"ij", ",", "kl"}]], " ", "as", " ", "in", " ", "paper"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{
      "n_", ",", "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "i_", ",", 
       "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Omega0", "[", 
         RowBox[{
         "n", ",", "A", ",", "B", ",", "X1", ",", "X2", ",", "i", ",", "j"}], 
         "]"}], ",", 
        RowBox[{"ab", "[", 
         RowBox[{"k", ",", "l", ",", "X1", ",", "X2"}], "]"}]}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"k", ",", "l", ",", "X1", ",", "X2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"chiral", " ", "pentagon", " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "j"}], ")"}], " ", "at", " ", "n", " ", "points", " ",
      "in", " ", "AB", " ", "and", " ", "reference", " ", "X"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pent", "[", 
      RowBox[{
      "n_", ",", "A_", ",", "B_", ",", "X1_", ",", "X2_", ",", "i_", ",", 
       "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"X1", ",", "X2", ",", "i", ",", "j"}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"cap2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "n", ",", "1"}], "]"}], ",", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
               RowBox[{"Mod", "[", 
                RowBox[{"j", ",", "n", ",", "1"}], "]"}], ",", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], 
              "}"}]}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "n", ",", "1"}], "]"}], ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
           RowBox[{"Mod", "[", 
            RowBox[{"j", ",", "n", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{"j", ",", "n", ",", "1"}], "]"}], ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"ab", "[", 
          RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}], ")"}]}], "/.",
       "cap2expand"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"1", "-", 
     RowBox[{"loop", " ", "n"}], "-", 
     RowBox[{
     "point", " ", "MHV", " ", "integrand", " ", "in", " ", "AB", " ", "and", 
      " ", "reference", " ", "X"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega1", "[", 
      RowBox[{"n_", ",", "A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Pent", "[", 
        RowBox[{
        "n", ",", "A", ",", "B", ",", "1", ",", "n", ",", "i", ",", "j"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"n_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Kerm", "[", 
        RowBox[{
         RowBox[{"A", "[", "0", "]"}], ",", 
         RowBox[{"B", "[", "0", "]"}], ",", "i", ",", 
         RowBox[{"i", "+", "a"}], ",", 
         RowBox[{"i", "+", "a", "+", "1"}], ",", "i", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"j", "+", "b"}], ",", "n", ",", "1"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"j", "+", "b", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"j", "-", "i", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "j"}], ",", "n", ",", "1"}], "]"}], "-", 
          "2"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"L", "-", 
      RowBox[{"loop", " ", "n"}], "-", 
      RowBox[{
      "point", " ", "ladder", " ", "with", " ", "extra", " ", "condition", 
       " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"A", "[", "L", "]"}], ",", 
         RowBox[{"B", "[", "L", "]"}], ",", "i", ",", "j"}], "]"}]}]}], "<", 
     RowBox[{
      RowBox[{
       RowBox[{"0", " ", ".", " ", 
        RowBox[{"R", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], " ", "are", " ", "the", " ", 
       RowBox[{"(", "only", ")"}], " ", "LS", " ", "and", " ", "are", " ", 
       "one"}], "-", 
      RowBox[{"loop", " ", "forms", " ", "in", " ", 
       RowBox[{"A", "[", "0", "]"}], 
       RowBox[{"B", "[", "0", "]"}], " ", "with", " ", "extra", " ", 
       "condition", " ", 
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"A", "[", "0", "]"}], ",", 
         RowBox[{"B", "[", "0", "]"}], ",", "i", ",", "j"}], "]"}]}]}], "<", 
     "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"n_", ",", "L_", ",", "i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"L", "==", "0"}], ",", 
      RowBox[{"Rs", "[", 
       RowBox[{"n", ",", "i", ",", "j"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Cs", "[", 
          RowBox[{"n", ",", 
           RowBox[{"A", "[", "L", "]"}], ",", 
           RowBox[{"B", "[", "L", "]"}], ",", 
           RowBox[{"A", "[", 
            RowBox[{"L", "-", "1"}], "]"}], ",", 
           RowBox[{"B", "[", 
            RowBox[{"L", "-", "1"}], "]"}], ",", "i", ",", "j", ",", "k", ",",
            "l"}], "]"}], 
         RowBox[{"omega", "[", 
          RowBox[{"n", ",", 
           RowBox[{"L", "-", "1"}], ",", "k", ",", "l"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"k", "==", "1"}], ",", 
            RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"L", "-", 
       RowBox[{"loop", " ", "n"}], "-", 
       RowBox[{"point", " ", "ladder"}]}], ";", " ", 
      RowBox[{
       RowBox[{"loop", " ", "variables", " ", 
        RowBox[{"A", "[", "l", "]"}], 
        RowBox[{"B", "[", "l", "]"}], " ", "with", " ", "l"}], "=", "0"}]}], 
     ",", "...", ",", 
     RowBox[{
      RowBox[{"L", " ", "where", " ", 
       RowBox[{"A", "[", "0", "]"}], 
       RowBox[{"B", "[", "0", "]"}], " ", "is", " ", "unintegrated", " ", 
       "loop"}], ";", " ", 
      RowBox[{
       RowBox[{"there", " ", "are", " ", 
        FractionBox[
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "3"}], ")"}]}], "2"], " ", "LS", " ", 
        RowBox[{"R", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "=", " ", 
       RowBox[{"Omega0", "[", 
        RowBox[{"n", ",", 
         RowBox[{"A", "[", "0", "]"}], ",", 
         RowBox[{"B", "[", "0", "]"}], ",", 
         RowBox[{"A", "[", "1", "]"}], ",", 
         RowBox[{"B", "[", "1", "]"}], ",", "i", ",", "j"}], "]"}]}]}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"n_", ",", "L_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pent", "[", 
         RowBox[{"n", ",", 
          RowBox[{"A", "[", "L", "]"}], ",", 
          RowBox[{"B", "[", "L", "]"}], ",", 
          RowBox[{"A", "[", 
           RowBox[{"L", "-", "1"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"L", "-", "1"}], "]"}], ",", "i", ",", "j"}], "]"}], 
        RowBox[{"omega", "[", 
         RowBox[{"n", ",", 
          RowBox[{"L", "-", "1"}], ",", "i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "2"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "==", "1"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Rs", "[", 
        RowBox[{"n", ",", "i_", ",", "j_"}], "]"}], ":>", 
       RowBox[{"R", "[", 
        RowBox[{"n", ",", "i", ",", "j"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Integrand", " ", "piece", " ", "attached", " ", "to", " ", "the", " ", 
     "LS", " ", 
     RowBox[{"R", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"int", "[", 
      RowBox[{"n_", ",", "L_", ",", "i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Pent", "[", 
           RowBox[{"n", ",", 
            RowBox[{"A", "[", "L", "]"}], ",", 
            RowBox[{"B", "[", "L", "]"}], ",", 
            RowBox[{"A", "[", 
             RowBox[{"L", "-", "1"}], "]"}], ",", 
            RowBox[{"B", "[", 
             RowBox[{"L", "-", "1"}], "]"}], ",", "k", ",", "l"}], "]"}], 
          RowBox[{"omega", "[", 
           RowBox[{"n", ",", 
            RowBox[{"L", "-", "1"}], ",", "k", ",", "l"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"k", "+", "2"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "==", "1"}], ",", 
             RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Rs", "[", 
        RowBox[{"n", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Code",
 CellChangeTimes->{{3.938260173444846*^9, 3.938260227188691*^9}, {
   3.9382603392925377`*^9, 3.938260491374525*^9}, {3.9382634335672274`*^9, 
   3.9382635321135154`*^9}, {3.93826358491984*^9, 3.9382635849583306`*^9}, {
   3.9382636166694946`*^9, 3.9382637321559305`*^9}, {3.938263764261735*^9, 
   3.9382638776074843`*^9}, {3.9382639810594335`*^9, 3.938263993030674*^9}, 
   3.938264088463725*^9, {3.938264357205472*^9, 3.9382644225925875`*^9}, {
   3.9382644597813168`*^9, 3.9382644753840513`*^9}, {3.93826457759929*^9, 
   3.938264629828638*^9}, {3.938264662013319*^9, 3.938264724562175*^9}, {
   3.938264763315745*^9, 3.938264766012506*^9}, {3.9382648305217257`*^9, 
   3.9382648557161474`*^9}, {3.9382649808324184`*^9, 3.9382652616410265`*^9}, 
   3.938265376686956*^9, 3.938265463003662*^9, 3.9382655089144373`*^9, {
   3.93826556461729*^9, 3.9382655646797624`*^9}, {3.9382656344574804`*^9, 
   3.9382656478955326`*^9}, {3.9382657129161577`*^9, 3.938265737894205*^9}, {
   3.938265772736495*^9, 3.9382659400857377`*^9}, {3.938266122840973*^9, 
   3.9382662327890625`*^9}, {3.938266278131333*^9, 3.938266319493411*^9}, {
   3.938266396086586*^9, 3.938266419963998*^9}, {3.938266455165927*^9, 
   3.93826645976569*^9}, {3.938266534523017*^9, 3.938266650498296*^9}, {
   3.9382667032435083`*^9, 3.9382667666508155`*^9}, {3.938266950396798*^9, 
   3.938266967037323*^9}, {3.9382670423181453`*^9, 3.9382670781678*^9}, {
   3.9382671137750874`*^9, 3.9382671793215723`*^9}, {3.9382672108637195`*^9, 
   3.9382672273409777`*^9}, {3.9382672623390274`*^9, 
   3.9382673715305166`*^9}, {3.938267417426406*^9, 3.9382674967814927`*^9}, {
   3.9382675357791348`*^9, 3.9382675880543346`*^9}, {3.9382676676856146`*^9, 
   3.938268070095999*^9}, {3.938268102721617*^9, 3.9382682407320642`*^9}, {
   3.938268280161413*^9, 3.9382683855971236`*^9}, {3.9382684296850405`*^9, 
   3.938268521675212*^9}, 3.938268552998106*^9, {3.9382686124139557`*^9, 
   3.9382686522909017`*^9}, {3.938268689851635*^9, 3.9382687439225225`*^9}, {
   3.9382688787137156`*^9, 3.938269055398121*^9}, 3.9382734761932745`*^9, {
   3.938275998243606*^9, 3.938276010941561*^9}, {3.9382785549069347`*^9, 
   3.938278555393241*^9}, {3.9383122138038745`*^9, 3.938312223829155*^9}, {
   3.938316237287831*^9, 3.9383163145166817`*^9}, {3.9383164371258173`*^9, 
   3.9383164770064516`*^9}, {3.938316533905398*^9, 3.9383165408370047`*^9}, {
   3.938348282158493*^9, 3.9383483321904335`*^9}, {3.9383483783705826`*^9, 
   3.9383483841022434`*^9}, {3.9421152181396394`*^9, 3.942115218407434*^9}, {
   3.9422046092664967`*^9, 3.9422046094388456`*^9}, {3.9431180734173965`*^9, 
   3.943118085165949*^9}, 3.9431181448475866`*^9, 3.9431181851413913`*^9, {
   3.9431182153417034`*^9, 3.9431182693043303`*^9}, {3.9431183067715673`*^9, 
   3.943118329168169*^9}, 3.963490630640732*^9, {3.9634907766637907`*^9, 
   3.9634907810466137`*^9}, {3.963491341519499*^9, 3.963491343227757*^9}, {
   3.963494134005597*^9, 3.963494233779221*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"ed31df9b-05e4-425b-8b58-c8d95bdf785f"],

Cell["coefficient Cij,kl  from this code may be further simplified", "Text",
 CellChangeTimes->{{3.943154559280527*^9, 3.9431545687466183`*^9}, {
   3.9615510920912857`*^9, 3.9615510964176064`*^9}, 3.9634907299015512`*^9, {
   3.9634911042711887`*^9, 3.963491119382683*^9}, {3.9634912628102207`*^9, 
   3.9634912756240273`*^9}},ExpressionUUID->"21d7715d-5139-498b-8808-\
11a5ccd61593"],

Cell[BoxData[
 RowBox[{"randomPositiveZs", "[", "20", "]"}]], "Input",
 CellChangeTimes->{{3.9634908277304363`*^9, 3.963490829412264*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"5261dacb-9052-48b8-84ba-9b7735922364"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Cs", "[", 
  RowBox[{
  "6", ",", "A", ",", "B", ",", "X1", ",", "X2", ",", "1", ",", "4", ",", "1",
    ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cs", "[", 
     RowBox[{
     "6", ",", "A", ",", "B", ",", "X1", ",", "X2", ",", "1", ",", "4", ",", 
      "1", ",", "4"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}]]}], "-", 
       FractionBox[
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}]]}], ")"}], "/", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "4", ",", "X1", ",", "X2"}], "]"}]]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "->", "7"}], ",", 
     RowBox[{"B", "->", "8"}], ",", 
     RowBox[{"X1", "->", "9"}], ",", 
     RowBox[{"X2", "->", "10"}]}], "}"}]}], "//", "neabp"}]}], "Input",
 CellChangeTimes->{{3.94309459209632*^9, 3.9430945970980153`*^9}, 
   3.9431185488564777`*^9, {3.9634906107600813`*^9, 3.9634906141791058`*^9}, {
   3.96349080676024*^9, 3.963490823253072*^9}, {3.963490859211279*^9, 
   3.96349086034582*^9}, 3.963490936347663*^9, {3.963490991425797*^9, 
   3.963490992715597*^9}, {3.963491128679397*^9, 3.9634911480417023`*^9}, {
   3.963491196465331*^9, 3.963491246310439*^9}, {3.9634912963323383`*^9, 
   3.9634912973195887`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"55bd64d8-eb01-4ce3-a7b7-8858298190e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ab", "[", 
   RowBox[{"1", ",", "4", ",", "X1", ",", "X2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"3", ",", "5", ",", "A", ",", "B"}], "]"}]}], 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9430946040926504`*^9, 3.963490307755921*^9, 3.963490345642458*^9, 
   3.963490404945764*^9, 3.963490444601047*^9, 3.963490573491377*^9, 
   3.9634906148659687`*^9, 3.963490788954661*^9, {3.963490820453907*^9, 
   3.9634908606235523`*^9}, 3.9634909382556*^9, 3.9634909930291967`*^9, {
   3.9634912222955513`*^9, 3.963491246755427*^9}, 3.963491298598283*^9, 
   3.963491469936573*^9, 3.9634942754707623`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"393b8bc9-cb6d-4cc0-a060-94a81679090c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9430946040926504`*^9, 3.963490307755921*^9, 3.963490345642458*^9, 
   3.963490404945764*^9, 3.963490444601047*^9, 3.963490573491377*^9, 
   3.9634906148659687`*^9, 3.963490788954661*^9, {3.963490820453907*^9, 
   3.9634908606235523`*^9}, 3.9634909382556*^9, 3.9634909930291967`*^9, {
   3.9634912222955513`*^9, 3.963491246755427*^9}, 3.963491298598283*^9, 
   3.963491469936573*^9, 3.963494275490572*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"1da8c94e-1228-47fc-9b7c-3ba0832a8d6e"]
}, Open  ]],

Cell["Result of the simplified coefficients at 6 points", "Text",
 CellChangeTimes->{{3.961551104504015*^9, 3.9615511109974003`*^9}, {
  3.963491304351149*^9, 
  3.963491308582179*^9}},ExpressionUUID->"62ed7d9a-7a90-4193-a904-\
841e65ed55d4"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "  "}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], "  ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "1", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "1", ",", "5"}], "]"}], "=", " ", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "4", ",", 
        "5", ",", "6"}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "2", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"3", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "2", ",", "5"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "4", ",", 
         "5", ",", "6"}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "2", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "3", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "4", ",", 
        "5", ",", "6"}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "3", ",", "6"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "3", ",", "4", ",", "6"}], "]"}], "=", 
     "0"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "1", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "1", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}]}]]}], "-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "1", ",", "5"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "2", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "2", ",", "5"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", "4", ",", 
         "5", ",", "6"}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "2", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "3", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"4", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "3", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5", ",", "6"}], "}"}]}], "]"}], ",", "2", ",", 
         "3", ",", "4"}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cs", "[", 
      RowBox[{"6", ",", "1", ",", "4", ",", "4", ",", "6"}], "]"}], "=", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"1", ",", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "6", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4", ",", "A", ",", "B"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6", ",", "A", ",", "B"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9382747365562005`*^9, 3.9382747909557605`*^9}, {
   3.938274832752835*^9, 3.9382748633938904`*^9}, {3.9382749669760847`*^9, 
   3.938275015787817*^9}, {3.9382752054638257`*^9, 3.9382752504102554`*^9}, {
   3.9382754946584826`*^9, 3.938275531198927*^9}, {3.9382755622268906`*^9, 
   3.9382756474889536`*^9}, {3.938276025799523*^9, 3.93827608865456*^9}, {
   3.9382761229531116`*^9, 3.938276329849288*^9}, {3.938276411356729*^9, 
   3.938276419939951*^9}, {3.9382770787548637`*^9, 3.9382770913379245`*^9}, {
   3.938277237218969*^9, 3.9382772867032967`*^9}, {3.9382774213369484`*^9, 
   3.938277422447096*^9}, {3.938277510932666*^9, 3.938277524273121*^9}, {
   3.9382779552002916`*^9, 3.938277977376955*^9}, {3.9383195184492693`*^9, 
   3.9383195302137547`*^9}, {3.938319560946501*^9, 3.938319568930785*^9}, {
   3.9383196449067435`*^9, 3.9383196813387537`*^9}, {3.9383198149814277`*^9, 
   3.9383198518788614`*^9}, {3.938319920555375*^9, 3.9383199739308643`*^9}, {
   3.9383200357844133`*^9, 3.9383201400621214`*^9}, {3.9383204969926577`*^9, 
   3.938320499089239*^9}, {3.938320541689187*^9, 3.938320542121173*^9}, {
   3.9383206522485576`*^9, 3.9383206562395535`*^9}, {3.9383208130062666`*^9, 
   3.938320945248145*^9}, {3.938321065858225*^9, 3.938321117185959*^9}, 
   3.9383213598733764`*^9, {3.938321402698167*^9, 3.938321403051062*^9}, {
   3.938321452120513*^9, 3.938321553459288*^9}, {3.9383230197951946`*^9, 
   3.938323032168559*^9}, {3.9383467323993177`*^9, 3.9383467374644794`*^9}, {
   3.9394351713704667`*^9, 3.939435179057337*^9}, {3.9394352716033564`*^9, 
   3.9394352817595177`*^9}, {3.9394356511463985`*^9, 3.939435651400513*^9}, {
   3.939435812926668*^9, 3.9394358131634836`*^9}, {3.9394434605826225`*^9, 
   3.939443460858056*^9}, 3.94220281404574*^9, {3.943095113374113*^9, 
   3.9430951180250993`*^9}, {3.9431191467058997`*^9, 3.943119147087452*^9}, {
   3.943119413120859*^9, 3.9431194235028486`*^9}, {3.943119508700512*^9, 
   3.943119518350725*^9}, {3.943119554163929*^9, 3.9431195603606253`*^9}, {
   3.943119616171095*^9, 3.943119644575971*^9}, {3.943119676510019*^9, 
   3.9431197386538677`*^9}, {3.943119793181864*^9, 3.9431197933313675`*^9}, {
   3.943119863672161*^9, 3.943120014784232*^9}, 3.9431547774678965`*^9},
 CellLabel->
  "In[226]:=",ExpressionUUID->"0093b9da-5122-47ea-b84d-6a3e8f36fcb2"]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, -4}, {-6, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0cc23059-2a00-47c9-84dc-3f78388885dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 201, 3, 29, "Input",ExpressionUUID->"94920515-3479-4000-8db0-d109baf47e84"],
Cell[762, 25, 12204, 352, 428, "Code",ExpressionUUID->"60c77bbc-7c9e-4a1f-981a-e68956bdc152"],
Cell[12969, 379, 234, 4, 33, "Text",ExpressionUUID->"396ee596-e4e6-4485-a98c-a4a51d85b607"],
Cell[13206, 385, 23048, 552, 429, "Code",ExpressionUUID->"7fff9596-222b-44fa-9c88-9c1f4c3cf6a4"],
Cell[36257, 939, 196, 3, 33, "Text",ExpressionUUID->"4f06480e-7580-4e4e-b7a6-b525a8ac42ab"],
Cell[36456, 944, 17488, 428, 547, "Code",ExpressionUUID->"ed31df9b-05e4-425b-8b58-c8d95bdf785f"],
Cell[53947, 1374, 385, 5, 33, "Text",ExpressionUUID->"21d7715d-5139-498b-8808-11a5ccd61593"],
Cell[54335, 1381, 221, 4, 29, "Input",ExpressionUUID->"5261dacb-9052-48b8-84ba-9b7735922364"],
Cell[CellGroupData[{
Cell[54581, 1389, 2257, 55, 91, "Input",ExpressionUUID->"55bd64d8-eb01-4ce3-a7b7-8858298190e8"],
Cell[56841, 1446, 3290, 80, 131, "Output",ExpressionUUID->"393b8bc9-cb6d-4cc0-a060-94a81679090c"],
Cell[60134, 1528, 540, 9, 33, "Output",ExpressionUUID->"1da8c94e-1228-47fc-9b7c-3ba0832a8d6e"]
}, Open  ]],
Cell[60689, 1540, 242, 4, 33, "Text",ExpressionUUID->"62ed7d9a-7a90-4193-a904-841e65ed55d4"],
Cell[60934, 1546, 18690, 478, 925, "Input",ExpressionUUID->"0093b9da-5122-47ea-b84d-6a3e8f36fcb2"]
}
]
*)



==> anc/README.txt <==
========================================================================================================================
D. Chicherin, J.M. Henn, E. Mazzucchelli, J.Trnka, Q. Yang, S.-Q.Zhang "Geometric Landau Analysis and Symbol Bootstrap"
========================================================================================================================

-6pt-2L-ladder-deno.nb: Produce the (weight-4) symbol for 6-point 2-loop ladder, f_{6,13} and f_{6,14} and in (5.3).


-5pt-3L-ladder-deno.nb: Produce the (weight-6) symbol for 5-point 3-loop ladder, including 5 cyclic permutations in (5.12),

-3L-ladder-data.txt: Input data for 5pt-3L-ladder-deno.nb.  

-Ladder-integrand.nb: The integrand for ladder for all external legs n and loop oders L.

